Integral of the double-emission eikonal function for two massive emitters at an arbitrary angle

We present a semi-analytic calculation of the integrated double-emission eikonal function of two massive emitters whose momenta are at an arbitrary angle to each other. This result is needed for extending the nested soft-collinear subtraction scheme arXiv:1702.01352 to processes with massive partons.

==> anc/G0partGG <==
(*

G0 term, corresponding to both P and p_i in the rest frame, gluon case

Prefactor "-1/4*Nep^2/((1 - beI^2)^(2*ep)*Emax^(4*ep))]" is not included

Lab frame input:

    be_I - velocity of the parton I
    be_J - velocity of the parton J
    cTh  - cos of the (I,J) angle in the lab frame

Symbols substitutions:
        {
          eta2 -> -((-1 + vij)/(1 + vij)),
          vij  -> Sqrt[1 - ((1 - beI^2)*(1 - beJ^2))/(1 - beI*beJ*cTh)^2]
        }

*)

( + ep^(-2) * (  - 11/6 )
       + ep^(-1) * ( 83/9 )
       + Pi^2*ep^(-1) * ( 4/9*vij^(-1) )
       + Pi^2 * ( 1/9 - 811/216*vij^(-1) )
       + Pi^4 * ( 5/36*vij^(-2) + 1/720*vij^(-1) )
       + Log[(1 - eta2)]*Pi^2 * (  - 11/9*vij^(-1) )
       + Log[(1 - eta2)]^2*Pi^2 * ( 1/3*vij^(-2) )
       + Log[(1 - eta2)]^4 * ( 1/6*vij^(-2) )
       + Log[(1 - eta2)]^3 * (  - 11/9*vij^(-1) )
       + Log[(1 - eta2)]*Log[(1 + eta2)]^2 * ( 16/3*vij^(-1) )
       + Log[(1 + eta2)]*Pi^2 * (  - 8/9*vij^(-1) )
       + Log[(1 + eta2)]*PolyLog[2,(eta2)] * (  - 32/3*vij^(-1) )
       + Log[(1 + eta2)] * (  - 2*vij^(-2) )
       + Log[(eta2)]*ep^(-2) * (  - 11/12*vij^(-1) )
       + Log[(eta2)]*ep^(-1) * ( 131/18*vij^(-1) )
       + Log[(eta2)]*Pi^2*ep^(-1) * (  - 1/12*vij^(-2) )
       + Log[(eta2)]*Pi^2 * (  - 1/2 + 2/3*vij^(-2) - 8/9*vij^(-1) )
       + Log[(eta2)]*Log[(1 - eta2)]*ep^(-1) * (  - 8/3*vij^(-1))
       + Log[(eta2)]*Log[(1 - eta2)]*Pi^2 * (  - 5/6*vij^(-2) )
       + Log[(eta2)]*Log[(1 - eta2)]^3 * (  - 2/3*vij^(-2) )
       + Log[(eta2)]*Log[(1 - eta2)]^2 * ( 11/3*vij^(-1) )
       + Log[(eta2)]*Log[(1 - eta2)]*Log[(1 + eta2)] * (  - 32/3*vij^(-1) )
       + Log[(eta2)]*Log[(1 - eta2)]*PolyLog[2,(eta2)] * ( vij^(-2) )
       + Log[(eta2)]*Log[(1 - eta2)] * (  - 16/3 + 359/18*vij^(-1) )
       + Log[(eta2)]^2*ep^(-1) * ( 1/2 - 1/4*vij^(-2) + 2/3*vij^(-1))
       + Log[(eta2)]^2*Pi^2 * ( 1/6*vij^(-2) - 1/12*vij^(-1) )
       + Log[(eta2)]^2*Log[(1 - eta2)]^2 * ( 3/2*vij^(-2) )
       + Log[(eta2)]^2*Log[(1 - eta2)] * ( 2 - vij^(-2) + 13/6*vij^(-1) )
       + Log[(eta2)]^3*ep^(-1) * (  - 1/24*vij^(-2) + 1/24*vij^(-1))
       + Log[(eta2)]^3*Log[(1 - eta2)] * (  - 1/6*vij^(-2) + 1/12*vij^(-1) )
       + Log[(eta2)]^4 * ( 1/16*vij^(-2) - 1/16*vij^(-1) )
       + Log[(eta2)]^3 * (  - 3/4 + 7/12*vij^(-2) - 4/9*vij^(-1) )
       + Log[(eta2)]^2*PolyLog[2,(eta2)] * ( 1/4*vij^(-2) - 1/4*vij^(-1) )
       + Log[(eta2)]^2 * (  - 5/2 + 3/2*vij^(-2) - 113/18*vij^(-1) )
       + Log[(eta2)]*PolyLog[2,(eta2)]*ep^(-1) * (  - 1/2*vij^(-2) )
       + Log[(eta2)]*PolyLog[2,(eta2)] * ( 3 + vij^(-2) + 16/3*vij^(-1) )
       + Log[(eta2)]*PolyLog[3,(1 - eta2)] * ( 3*vij^(-2) )
       + Log[(eta2)]*PolyLog[3,(eta2)] * (  - 1/2*vij^(-2) + vij^(-1) )
       + Log[(eta2)]*Zeta[3] * (  - 3*vij^(-2) - 3/4*vij^(-1) )
       + Log[(eta2)] * ( vij^(-2) - 1603/54*vij^(-1) )
       + Log[2]*ep^(-1) * (  - 22/3 )
       + Log[2]*Pi^2 * ( 3*vij^(-1) )
       + Log[2]*Log[(1 - eta2)]^2 * ( 11/3*vij^(-1) )
       + Log[2]*Log[(1 - eta2)]*Log[(1 + eta2)] * (  - 32/3*vij^(-1) )
       + Log[2]*Log[(eta2)]*ep^(-1) * (  - 11/3*vij^(-1) )
       + Log[2]*Log[(eta2)]*Log[(1 - eta2)] * (  - 22/3*vij^(-1))
       + Log[2]*Log[(eta2)]^2 * ( 11/3*vij^(-1) )
       + Log[2]*Log[(eta2)] * ( 16/3 + 437/18*vij^(-1) )
       + Log[2]^2*Pi^2 * ( 1/3*vij^(-2) )
       + Log[2]^2*Log[(1 - eta2)] * ( 5/3*vij^(-1) )
       + Log[2]^2*Log[(1 + eta2)] * ( 16/3*vij^(-1) )
       + Log[2]^2*Log[(eta2)] * ( 11/3*vij^(-1) )
       + Log[2]^4 * (  - 1/3*vij^(-2) )
       + Log[2]^3 * (  - 7/3*vij^(-1) )
       + Log[2]*Zeta[3] * (  - 7*vij^(-2) )
       + Log[2] * ( 338/9 + 2*vij^(-2) )
       + PolyLog[2,1/2*(1 - eta2)] * (  - 32/3 )
       + PolyLog[2, - (eta2)] * ( 16/3 - 31/6*vij^(-1) )
       + PolyLog[2,(eta2)]*ep^(-1) * (  - 8/3*vij^(-1) )
       + PolyLog[2,(eta2)]^2 * ( 1/2*vij^(-2) )
       + PolyLog[2,(eta2)] * (  - 16/3 + 359/18*vij^(-1) )
       + PolyLog[3,1/2*(1 - eta2)] * ( 10/3*vij^(-1) )
       + PolyLog[3,(1 - eta2)] * ( 2*vij^(-1) )
       + PolyLog[3,1/2*(1 + eta2)] * ( 32/3*vij^(-1) )
       + PolyLog[3, - (eta2)] * (  - 4 + 2*vij^(-2) - 16/3*vij^(-1))
       + PolyLog[3,(eta2)]*ep^(-1) * ( vij^(-2) )
       + PolyLog[3,(eta2)] * (  - 2 - 4*vij^(-2) + vij^(-1) )
       + PolyLog[3, - 2/(1 - eta2)*(eta2)] * ( 22/3*vij^(-1) )
       + PolyLog[3,1/(1 + eta2)] * (  - 32/3*vij^(-1) )
       + PolyLog[3,1/(1 + eta2)*(1 - eta2)] * ( 32/3*vij^(-1) )
       + PolyLog[4,1/2] * (  - 8*vij^(-2) )
       + PolyLog[4,(1 - eta2)] * (  - 4*vij^(-2) )
       + PolyLog[4, - (eta2)] * ( vij^(-2) - vij^(-1) )
       + PolyLog[4,(eta2)] * ( 3*vij^(-2) - vij^(-1) )
       + PolyLog[4, - 1/(1 - eta2)*(eta2)] * ( 4*vij^(-2) )
       + Li22[eta2,-1] * ( 2*vij^(-2) )
       + Zeta[3]*ep^(-1) * (  - vij^(-2) )
       + Zeta[3] * (  - 1 + 11/2*vij^(-2) - 19/3*vij^(-1) )
       - 841/27)


==> anc/G0partQQ <==
(*

G0 term, corresponding to both P and p_i in the rest frame, quark case

Prefactor "-1/4*Nep^2/((1 - beI^2)^(2*ep)*Emax^(4*ep))]" is not included

Lab frame input:

    be_I - velocity of the parton I
    be_J - velocity of the parton J
    cTh  - cos of the (I,J) angle in the lab frame

Symbols substitutions:
        {
          eta2 -> -((-1 + vij)/(1 + vij)),
          vij  -> Sqrt[1 - ((1 - beI^2)*(1 - beJ^2))/(1 - beI*beJ*cTh)^2]
        }

*)

( + ep^(-2) * (  - 1/3 )
       + ep^(-1) * ( 25/18 )
       + Pi^2*ep^(-1) * ( 1/9*vij^(-1) )
       + Pi^2 * (  - 5/36 - 193/216*vij^(-1) )
       + Log[(1 - eta2)]*Pi^2 * (  - 2/9*vij^(-1) )
       + Log[(1 - eta2)]^3 * (  - 2/9*vij^(-1) )
       + Log[(1 - eta2)]*Log[(1 + eta2)]^2 * ( 4/3*vij^(-1) )
       + Log[(1 + eta2)]*Pi^2 * (  - 2/9*vij^(-1) )
       + Log[(1 + eta2)]*PolyLog[2,(eta2)] * (  - 8/3*vij^(-1) )
       + Log[(eta2)]*ep^(-2) * (  - 1/6*vij^(-1) )
       + Log[(eta2)]*ep^(-1) * ( 49/36*vij^(-1) )
       + Log[(eta2)]*Pi^2 * (  - 2/9*vij^(-1) )
       + Log[(eta2)]*Log[(1 - eta2)]*ep^(-1) * (  - 2/3*vij^(-1))
       + Log[(eta2)]*Log[(1 - eta2)]^2 * ( 2/3*vij^(-1) )
       + Log[(eta2)]*Log[(1 - eta2)]*Log[(1 + eta2)] * (  - 8/3*vij^(-1) )
       + Log[(eta2)]*Log[(1 - eta2)] * (  - 1/3 + 95/18*vij^(-1))
       + Log[(eta2)]^2*ep^(-1) * ( 1/6*vij^(-1) )
       + Log[(eta2)]^2*Log[(1 - eta2)] * ( 2/3*vij^(-1) )
       + Log[(eta2)]^3 * (  - 1/9*vij^(-1) )
       + Log[(eta2)]^2 * (  - 49/36*vij^(-1) )
       + Log[(eta2)]*PolyLog[2,(eta2)] * ( 4/3*vij^(-1) )
       + Log[(eta2)] * (  - 575/108*vij^(-1) )
       + Log[2]*ep^(-1) * (  - 4/3 )
       + Log[2]*Pi^2 * ( 2/3*vij^(-1) )
       + Log[2]*Log[(1 - eta2)]^2 * ( 2/3*vij^(-1) )
       + Log[2]*Log[(1 - eta2)]*Log[(1 + eta2)] * (  - 8/3*vij^(-1) )
       + Log[2]*Log[(eta2)]*ep^(-1) * (  - 2/3*vij^(-1) )
       + Log[2]*Log[(eta2)]*Log[(1 - eta2)] * (  - 4/3*vij^(-1) )
       + Log[2]*Log[(eta2)]^2 * ( 2/3*vij^(-1) )
       + Log[2]*Log[(eta2)] * ( 1/3 + 101/18*vij^(-1) )
       + Log[2]^2*Log[(1 - eta2)] * ( 2/3*vij^(-1) )
       + Log[2]^2*Log[(1 + eta2)] * ( 4/3*vij^(-1) )
       + Log[2]^2*Log[(eta2)] * ( 2/3*vij^(-1) )
       + Log[2]^3 * (  - 2/3*vij^(-1) )
       + Log[2] * ( 56/9 )
       + PolyLog[2,1/2*(1 - eta2)] * (  - 2/3 )
       + PolyLog[2, - (eta2)] * ( 1/3 - 1/6*vij^(-1) )
       + PolyLog[2,(eta2)]*ep^(-1) * (  - 2/3*vij^(-1) )
       + PolyLog[2,(eta2)] * (  - 1/3 + 95/18*vij^(-1) )
       + PolyLog[3,1/2*(1 - eta2)] * ( 4/3*vij^(-1) )
       + PolyLog[3,1/2*(1 + eta2)] * ( 8/3*vij^(-1) )
       + PolyLog[3, - (eta2)] * (  - 4/3*vij^(-1) )
       + PolyLog[3, - 2/(1 - eta2)*(eta2)] * ( 4/3*vij^(-1) )
       + PolyLog[3,1/(1 + eta2)] * (  - 8/3*vij^(-1) )
       + PolyLog[3,1/(1 + eta2)*(1 - eta2)] * ( 8/3*vij^(-1) )
       + Zeta[3] * (  - 4/3*vij^(-1) )
       - 149/54)


==> anc/README <==

Supplementary materials to the paper:
==================================================================

  "Integral of the double-emission eikonal function for two massive
  emitters at an arbitrary angle" by Ming-Ming Long, Kirill Melnikov
  and Andrey Pikelner


  ----------------------------------------------------------------
                                               gluons    quarks   
  ----------------------------------------------------------------
   Part of the full result known analytically  SSggGPL   SSqqGPL  
  ----------------------------------------------------------------
   Lab frame = i-frame, Eq.(4.7)               G0partGG  G0partQQ 
  ----------------------------------------------------------------


Numerical implementation of finite remainder parts
==================================================================

  Available for download from https://github.com/apik/SSmm

==> anc/SSggGPL <==
(*

Poles and !!!part!!! of the finite contribution known in terms of GPL
for the double massive soft integral: gluon case

Lab frame input:

    be_I - velocity of the parton I
    be_J - velocity of the parton J
    cTh  - cos of the (I,J) angle in the lab frame

Symbols substitutions:
{
  eta1 -> -((-1 + beI)/(1 + beI)),
  eta2 -> -((-1 + vij)/(1 + vij)),
  z    -> Sqrt[-((-1 + beI^2)*(-1 + beJ^2)*(-1 + vij^2))]/((1 + beI)*(1 + beJ)*(1 + vij)),
  vij  -> Sqrt[1 - ((1 - beI^2)*(1 - beJ^2))/(1 - beI*beJ*cTh)^2]
}

Prefactor -Nep^2/(4*Emax^(4ep)) is not included

Weight four double sum appearing in finite part is defined by

Li22[x,y] = sum[x^i/i^2*y^j/j^2,{i>j>0}]

*)


( + ep^(-3) * (  - 1 )
       + ep^(-2) * ( 19/6 )
       + ep^(-1) * ( 35/9 )
       + Pi^2*ep^(-1) * ( 4/9*vij^(-1) )
       + Pi^2 * ( 1/9 - 811/216*vij^(-1) )
       + Pi^4 * ( 5/36*vij^(-2) + 1267/1080*vij^(-1) )
       + Log[(1 - z)]^2*Pi^2 * ( 148/27*vij^(-1) )
       + Log[(1 - z)]^4 * (  - 397/54*vij^(-1) )
       + Log[(1 - z)]^3*Log[( - z + eta2)] * ( 130/27*vij^(-1) )
       + Log[(1 - z)]^3*Log[( - z + eta1)] * ( 29/6*vij^(-1) )
       + Log[(1 - z)]^3*Log[ - ( - z + eta1*eta2)] * (  - 211/18*vij^(-1) )
       + Log[(1 - z)]^3*Log[( - z^2 + eta1*eta2)] * ( 2*vij^(-1))
       + Log[(1 - z)]^2*Log[( - z + eta2)]^2 * (  - 11/9*vij^(-1))
       + Log[(1 - z)]^2*Log[( - z + eta2)]*Log[ - ( - z + eta1*eta2)] * ( 163/12*vij^(-1) )
       + Log[(1 - z)]^2*Log[( - z + eta2)]*Log[( - z^2 + eta1*eta2)] * (  - 3*vij^(-1) )
       + Log[(1 - z)]^2*Log[( - z + eta1)]*Log[( - z + eta2)]* ( 149/36*vij^(-1) )
       + Log[(1 - z)]^2*Log[( - z + eta1)]^2 * ( 65/18*vij^(-1) )
       + Log[(1 - z)]^2*Log[( - z + eta1)]*Log[ - ( - z + eta1*eta2)] * (  - 5/2*vij^(-1) )
       + Log[(1 - z)]^2*Log[ - ( - z + eta1*eta2)]^2 * ( 125/18*vij^(-1) )
       + Log[(1 - z)]^2*PolyLog[2,(1 - z)] * (  - 197/18*vij^(-1))
       + Log[(1 - z)]^2*PolyLog[2,(1 - eta2)] * ( 38/9*vij^(-1) )
       + Log[(1 - z)]^2*PolyLog[2,(1 - eta1)] * ( 6*vij^(-1) )
       + Log[(1 - z)]^2*PolyLog[2,1/(1 - z)*(1 - eta2)] * ( - 28/9*vij^(-1) )
       + Log[(1 - z)]^2*PolyLog[2,1/(1 - z)*(1 - eta1)] * ( - 28/9*vij^(-1) )
       + Log[(1 - z)]^2*PolyLog[2, - 1/( - z + eta2)/( - z + eta1*eta2)*(eta2)*(1 - z)*(z - eta1)] * (  - vij^(-1) )
       + Log[(1 - z)]^2*PolyLog[2, - 1/( - z + eta1)/( - z + eta1*eta2)*(eta1)*(1 - z)*(z - eta2)] * ( vij^(-1) )
       + Log[(1 - z)]^2*PolyLog[2,1/( - z + eta1*eta2)*(eta1)*(eta2)] * (  - 55/9*vij^(-1) )
       + Log[(1 - z)]^2*PolyLog[2,1/(eta1)/(1 - eta2)*(- z + eta1)] * (  - 32/9*vij^(-1) )
       + Log[(1 - z)]^2*PolyLog[2,1/(eta2)/(1 - eta1)*(- z + eta2)] * ( 125/18*vij^(-1) )
       + Log[(1 - z)]^2*PolyLog[2, - 1/(z)*( - z + eta2)]* ( 115/9*vij^(-1) )
       + Log[(1 - z)]^2*PolyLog[2, - 1/(z)*( - z + eta1)]* ( 1/9*vij^(-1) )
       + Log[(1 - z)]^2*PolyLog[2, - 1/(z)/( - z + eta2)*(eta2)*( - z + eta1)] * ( 2*vij^(-1) )
       + Log[(1 - z)]*Log[( - z + eta2)]*Pi^2 * (  - 11/12*vij^(-1) )
       + Log[(1 - z)]*Log[( - z + eta2)]^2*Log[ - ( - z + eta1*eta2)] * (  - 17/2*vij^(-1) )
       + Log[(1 - z)]*Log[( - z + eta2)]*Log[ - ( - z + eta1*eta2)]^2 * (  - 71/18*vij^(-1) )
       + Log[(1 - z)]*Log[( - z + eta2)]*PolyLog[2,(1 - z)]* ( 209/18*vij^(-1) )
       + Log[(1 - z)]*Log[( - z + eta2)]*PolyLog[2,(1 - eta2)]* (  - 77/9*vij^(-1) )
       + Log[(1 - z)]*Log[( - z + eta2)]*PolyLog[2,(1 - eta1)]* (  - 5*vij^(-1) )
       + Log[(1 - z)]*Log[( - z + eta2)]*PolyLog[2,1/(1 - z)*(1 - eta2)] * (  - 11/9*vij^(-1) )
       + Log[(1 - z)]*Log[( - z + eta2)]*PolyLog[2,1/(1 - z)*(1 - eta1)] * ( 53/9*vij^(-1) )
       + Log[(1 - z)]*Log[( - z + eta2)]*PolyLog[2, - 1/( - z + eta2)/( - z + eta1*eta2)*(eta2)*(1 - z)*(z - eta1)] * ( vij^(-1) )
       + Log[(1 - z)]*Log[( - z + eta2)]*PolyLog[2, - 1/( - z + eta1)/( - z + eta1*eta2)*(eta1)*(1 - z)*(z - eta2)] * (  - vij^(-1) )
       + Log[(1 - z)]*Log[( - z + eta2)]*PolyLog[2,1/( - z + eta1*eta2)*(eta1)*(eta2)] * ( 79/9*vij^(-1) )
       + Log[(1 - z)]*Log[( - z + eta2)]*PolyLog[2,1/(eta1)/(1 - eta2)*( - z + eta1)] * ( 17/9*vij^(-1) )
       + Log[(1 - z)]*Log[( - z + eta2)]*PolyLog[2,1/(eta2)/(1 - eta1)*( - z + eta2)] * (  - 64/9*vij^(-1) )
       + Log[(1 - z)]*Log[( - z + eta2)]*PolyLog[2, - 1/(z)*( - z + eta2)] * (  - 100/9*vij^(-1) )
       + Log[(1 - z)]*Log[( - z + eta2)]*PolyLog[2, - 1/(z)*( - z + eta1)] * (  - 34/9*vij^(-1) )
       + Log[(1 - z)]*Log[( - z + eta2)]*PolyLog[2, - 1/(z)/( - z + eta2)*(eta2)*( - z + eta1)] * (  - 2*vij^(-1))
       + Log[(1 - z)]*Log[( - z + eta1)]*Pi^2 * ( 80/27*vij^(-1))
       + Log[(1 - z)]*Log[( - z + eta1)]*Log[( - z + eta2)]^2* ( 14/3*vij^(-1) )
       + Log[(1 - z)]*Log[( - z + eta1)]*Log[( - z + eta2)]*Log[ - ( - z + eta1*eta2)] * ( 55/3*vij^(-1) )
       + Log[(1 - z)]*Log[( - z + eta1)]^2*Log[( - z + eta2)]* (  - 11/3*vij^(-1) )
       + Log[(1 - z)]*Log[( - z + eta1)]^3 * (  - 11/9*vij^(-1) )
       + Log[(1 - z)]*Log[( - z + eta1)]*Log[ - ( - z + eta1*eta2)]^2 * (  - 437/18*vij^(-1) )
       + Log[(1 - z)]*Log[( - z + eta1)]*PolyLog[2,(1 - z)]* ( 2/9*vij^(-1) )
       + Log[(1 - z)]*Log[( - z + eta1)]*PolyLog[2,(1 - eta2)]* (  - 10/3*vij^(-1) )
       + Log[(1 - z)]*Log[( - z + eta1)]*PolyLog[2,(1 - eta1)]* (  - 4*vij^(-1) )
       + Log[(1 - z)]*Log[( - z + eta1)]*PolyLog[2,1/(1 - z)*(1 - eta2)] * (  - 34/9*vij^(-1) )
       + Log[(1 - z)]*Log[( - z + eta1)]*PolyLog[2,1/(1 - z)*(1 - eta1)] * ( 4/9*vij^(-1) )
       + Log[(1 - z)]*Log[( - z + eta1)]*PolyLog[2,1/( - z + eta1*eta2)*(eta1)*(eta2)] * ( 64/9*vij^(-1) )
       + Log[(1 - z)]*Log[( - z + eta1)]*PolyLog[2,1/(eta1)/(1 - eta2)*( - z + eta1)] * ( 2/9*vij^(-1) )
       + Log[(1 - z)]*Log[( - z + eta1)]*PolyLog[2,1/(eta2)/(1 - eta1)*( - z + eta2)] * (  - 4/9*vij^(-1) )
       + Log[(1 - z)]*Log[( - z + eta1)]*PolyLog[2, - 1/(z)*( - z + eta2)] * (  - 34/9*vij^(-1) )
       + Log[(1 - z)]*Log[( - z + eta1)]*PolyLog[2, - 1/(z)*( - z + eta1)] * (  - 28/9*vij^(-1) )
       + Log[(1 - z)]*Log[ - ( - z + eta1*eta2)]*Pi^2 * ( 70/9*vij^(-1) )
       + Log[(1 - z)]*Log[ - ( - z + eta1*eta2)]^3 * ( 25/6*vij^(-1) )
       + Log[(1 - z)]*Log[ - ( - z + eta1*eta2)]^2*Log[( - z^2 + eta1*eta2)] * (  - 3*vij^(-1) )
       + Log[(1 - z)]*Log[ - ( - z + eta1*eta2)]*PolyLog[2,(1- z)] * ( 2*vij^(-1) )
       + Log[(1 - z)]*Log[ - ( - z + eta1*eta2)]*PolyLog[2,(1- eta2)] * ( 10*vij^(-1) )
       + Log[(1 - z)]*Log[ - ( - z + eta1*eta2)]*PolyLog[2,(1- eta1)] * (  - 9*vij^(-1) )
       + Log[(1 - z)]*Log[ - ( - z + eta1*eta2)]*PolyLog[2,1/(1 - z)*(1 - eta2)] * (  - 9*vij^(-1) )
       + Log[(1 - z)]*Log[ - ( - z + eta1*eta2)]*PolyLog[2,1/(1 - z)*(1 - eta1)] * ( 9*vij^(-1) )
       + Log[(1 - z)]*Log[ - ( - z + eta1*eta2)]*PolyLog[2, - 1/( - z + eta2)/( - z + eta1*eta2)*(eta2)*(1 - z)*(z - eta1)] * ( 9*vij^(-1) )
       + Log[(1 - z)]*Log[ - ( - z + eta1*eta2)]*PolyLog[2, - 1/( - z + eta1)/( - z + eta1*eta2)*(eta1)*(1 - z)*(z - eta2)] * ( vij^(-1) )
       + Log[(1 - z)]*Log[ - ( - z + eta1*eta2)]*PolyLog[2,1/( - z + eta1*eta2)*(eta1)*(eta2)] * (  - 3*vij^(-1) )
       + Log[(1 - z)]*Log[ - ( - z + eta1*eta2)]*PolyLog[2,1/(eta2)/(1 - eta1)*( - z + eta2)] * (  - 9*vij^(-1) )
       + Log[(1 - z)]*Log[ - ( - z + eta1*eta2)]*PolyLog[2, - 1/(z)*( - z + eta2)] * (  - 7*vij^(-1) )
       + Log[(1 - z)]*Log[ - ( - z + eta1*eta2)]*PolyLog[2, - 1/(z)*( - z + eta1)] * ( 12*vij^(-1) )
       + Log[(1 - z)]*Log[ - ( - z + eta1*eta2)]*PolyLog[2, - 1/(z)/( - z + eta2)*(eta2)*( - z + eta1)] * (  - 18*vij^(-1) )
       + Log[(1 - z)]*Log[( - z^2 + eta1*eta2)]*Pi^2 * (  - 2*vij^(-1) )
       + Log[(1 - z)]*Log[( - z^2 + eta1*eta2)]*PolyLog[2,(1- eta2)] * ( 6*vij^(-1) )
       + Log[(1 - z)]*Log[( - z^2 + eta1*eta2)]*PolyLog[2,1/(- z + eta1*eta2)*(eta1)*(eta2)] * (  - 6*vij^(-1) )
       + Log[(1 - z)]*Log[( - z^2 + eta1*eta2)]*PolyLog[2, - 1/(z)*( - z + eta1)] * ( 6*vij^(-1) )
       + Log[(1 - z)]*PolyLog[3,(1 - eta1)] * (  - 2*vij^(-1) )
       + Log[(1 - z)]*PolyLog[3,(eta2)] * (  - 4*vij^(-1) )
       + Log[(1 - z)]*PolyLog[3,(z)] * (  - 182/9*vij^(-1) )
       + Log[(1 - z)]*PolyLog[3,1/(1 - z)*(1 - eta2)] * ( 2*vij^(-1) )
       + Log[(1 - z)]*PolyLog[3,1/(1 - z)*(1 - eta1)] * ( 4/3*vij^(-1) )
       + Log[(1 - z)]*PolyLog[3, - 1/(1 - z)*(z)] * (  - 77/9*vij^(-1) )
       + Log[(1 - z)]*PolyLog[3, - 1/(1 - z)/(z - eta1*eta2)*(z - eta1)*(z - eta2)] * ( 2*vij^(-1) )
       + Log[(1 - z)]*PolyLog[3, - 1/(1 - eta1)*(eta1)] * ( 46*vij^(-1) )
       + Log[(1 - z)]*PolyLog[3, - 1/( - z + eta2)*(1 - eta2)] * ( 2*vij^(-1) )
       + Log[(1 - z)]*PolyLog[3, - 1/( - z + eta2)/( - z + eta1*eta2)*(eta2)*(1 - z)*(z - eta1)] * ( 2*vij^(-1) )
       + Log[(1 - z)]*PolyLog[3, - 1/( - z + eta1)*(1 - eta1)] * ( 26/3*vij^(-1) )
       + Log[(1 - z)]*PolyLog[3,1/( - z + eta1)*( - z + eta1*eta2)] * ( 37/3*vij^(-1) )
       + Log[(1 - z)]*PolyLog[3, - 1/( - z + eta1)*(z)*(1- eta1)] * ( 1/3*vij^(-1) )
       + Log[(1 - z)]*PolyLog[3, - 1/( - z + eta1)/( - z + eta1*eta2)*(eta1)*(1 - z)*(z - eta2)] * ( 2*vij^(-1) )
       + Log[(1 - z)]*PolyLog[3,1/( - z + eta1*eta2)*( - z + eta1)] * (  - 85/3*vij^(-1) )
       + Log[(1 - z)]*PolyLog[3,1/( - z + eta1*eta2)*(eta1)*( - z + eta2)] * (  - 89/3*vij^(-1) )
       + Log[(1 - z)]*PolyLog[3, - 1/(eta1)*(1 - eta1)] * ( - 48*vij^(-1) )
       + Log[(1 - z)]*PolyLog[3,1/(eta1)*( - z + eta1)] * ( 2*vij^(-1) )
       + Log[(1 - z)]*PolyLog[3,1/(eta1)/(1 - z)*( - z + eta1)] * ( 25*vij^(-1) )
       + Log[(1 - z)]*PolyLog[3,1/(eta1)/(1 - z)*(z)*(1 - eta1)] * ( 83/3*vij^(-1) )
       + Log[(1 - z)]*PolyLog[3,1/(eta1)/(1 - eta2)*(- z + eta1)] * (  - 58/3*vij^(-1) )
       + Log[(1 - z)]*PolyLog[3, - 1/(eta1)/(1 - eta2)*( - z + eta1*eta2)] * (  - 52/3*vij^(-1) )
       + Log[(1 - z)]*PolyLog[3, - 1/(eta1)/(eta2)/(1- z)*(z)*( - z + eta1*eta2)] * (  - 2*vij^(-1) )
       + Log[(1 - z)]*PolyLog[3,1/(eta2)*( - z + eta2)] * ( 85/9*vij^(-1) )
       + Log[(1 - z)]*PolyLog[3,1/(eta2)*(z)] * ( 95/3*vij^(-1) )
       + Log[(1 - z)]*PolyLog[3,1/(eta2)/(1 - z)*( - z + eta2)] * (  - 2*vij^(-1) )
       + Log[(1 - z)]*PolyLog[3,1/(eta2)/(1 - eta1)*(- z + eta2)] * ( 10/3*vij^(-1) )
       + Log[(1 - z)]*PolyLog[3,1/(eta2)/( - z + eta1)*( - z + eta1*eta2)] * (  - 2*vij^(-1) )
       + Log[(1 - z)]*PolyLog[3, - 1/(z)*(1 - z)] * (  - 29/3*vij^(-1) )
       + Log[(1 - z)]*PolyLog[3, - 1/(z)*( - z + eta2)] * ( 83/3*vij^(-1) )
       + Log[(1 - z)]*PolyLog[3, - 1/(z)*( - z + eta1)] * ( 2*vij^(-1) )
       + Log[(1 - z)]*PolyLog[3,1/(z)/(1 - z)*(z - eta1*eta2)] * (  - 2*vij^(-1) )
       + Log[(1 - z)]*PolyLog[3,1/(z)/(1 - eta2)*(eta2)*( - z + eta1)] * ( 20/3*vij^(-1) )
       + Log[(1 - z)]*PolyLog[3, - 1/(z)/(1 - eta1)*(- z + eta1)] * ( 64/3*vij^(-1) )
       + Log[(1 - z)]*PolyLog[3, - 1/(z)/(1 - eta1)*(- z + eta1*eta2)] * (  - 67/3*vij^(-1) )
       + Log[(1 - z)]*PolyLog[3,1/(z)/(1 - eta1)*(eta1)*( - z + eta2)] * (  - 83/3*vij^(-1) )
       + Log[(1 - z)]*PolyLog[3, - 1/(z)/( - z + eta2)*(eta2)*( - z + eta1)] * (  - 2*vij^(-1) )
       + Log[(1 - z)]*PolyLog[3,1/(z)/( - z + eta1)*(eta1)*(z - eta2)] * (  - 2*vij^(-1) )
       + Log[(1 - z)]*Zeta[3] * ( 35/9*vij^(-1) )
       + Log[(1 - eta2)]*Pi^2 * (  - 11/9*vij^(-1) )
       + Log[(1 - eta2)]*Log[(1 - z)]*Pi^2 * (  - 37/54*vij^(-1))
       + Log[(1 - eta2)]*Log[(1 - z)]^2*Log[ - ( - z + eta1*eta2)] * ( 323/12*vij^(-1) )
       + Log[(1 - eta2)]*Log[(1 - z)]^2*Log[( - z^2 + eta1*eta2)] * ( 15/2*vij^(-1) )
       + Log[(1 - eta2)]*Log[(1 - z)]*Log[( - z + eta2)]^2* ( 113/18*vij^(-1) )
       + Log[(1 - eta2)]*Log[(1 - z)]*Log[( - z + eta2)]*Log[- ( - z + eta1*eta2)] * (  - 151/6*vij^(-1) )
       + Log[(1 - eta2)]*Log[(1 - z)]*Log[( - z + eta1)]*Log[( - z + eta2)] * (  - 211/9*vij^(-1) )
       + Log[(1 - eta2)]*Log[(1 - z)]*Log[( - z + eta1)]^2* (  - 1/3*vij^(-1) )
       + Log[(1 - eta2)]*Log[(1 - z)]*Log[( - z + eta1)]*Log[- ( - z + eta1*eta2)] * ( 34/3*vij^(-1) )
       + Log[(1 - eta2)]*Log[(1 - z)]*Log[( - z + eta1)]*Log[( - z^2 + eta1*eta2)] * ( vij^(-1) )
       + Log[(1 - eta2)]*Log[(1 - z)]*Log[ - ( - z + eta1*eta2)]^2 * (  - 15/2*vij^(-1) )
       + Log[(1 - eta2)]*Log[(1 - z)]*Log[ - ( - z + eta1*eta2)]*Log[( - z^2 + eta1*eta2)] * (  - 28*vij^(-1) )
       + Log[(1 - eta2)]*Log[(1 - z)]*Log[( - z^2 + eta1*eta2)]^2 * ( 5/2*vij^(-1) )
       + Log[(1 - eta2)]*Log[(1 - z)]*PolyLog[2,(1 - z)] * ( 265/18*vij^(-1) )
       + Log[(1 - eta2)]*Log[(1 - z)]*PolyLog[2,(1 - eta2)]* (  - 80/9*vij^(-1) )
       + Log[(1 - eta2)]*Log[(1 - z)]*PolyLog[2,(1 - eta1)]* (  - 3*vij^(-1) )
       + Log[(1 - eta2)]*Log[(1 - z)]*PolyLog[2,1/(1 - z)*(1 - eta2)] * ( 125/9*vij^(-1) )
       + Log[(1 - eta2)]*Log[(1 - z)]*PolyLog[2,1/(1 - z)*(1 - eta1)] * ( 11/3*vij^(-1) )
       + Log[(1 - eta2)]*Log[(1 - z)]*PolyLog[2, - 1/( - z + eta1)/( - z + eta1*eta2)*(eta1)*(1 - z)*(z - eta2)] * (  - 2*vij^(-1) )
       + Log[(1 - eta2)]*Log[(1 - z)]*PolyLog[2,1/( - z + eta1*eta2)*(eta1)*(eta2)] * ( 5*vij^(-1) )
       + Log[(1 - eta2)]*Log[(1 - z)]*PolyLog[2,1/(eta1)/(1 - eta2)*( - z + eta1)] * ( 10/3*vij^(-1) )
       + Log[(1 - eta2)]*Log[(1 - z)]*PolyLog[2,1/(eta2)/(1 - eta1)*( - z + eta2)] * (  - 5*vij^(-1) )
       + Log[(1 - eta2)]*Log[(1 - z)]*PolyLog[2, - 1/(z)*( - z + eta1)] * (  - vij^(-1) )
       + Log[(1 - eta2)]*Log[(1 - z)]*PolyLog[2, - 1/(z)/( - z + eta2)*(eta2)*( - z + eta1)] * ( 5*vij^(-1) )
       + Log[(1 - eta2)]^2*Pi^2 * ( 1/3*vij^(-2) + 1637/288*vij^(-1))
       + Log[(1 - eta2)]^2*Log[(1 - z)]^2 * ( 19/18*vij^(-1) )
       + Log[(1 - eta2)]^2*Log[(1 - z)]*Log[( - z + eta2)]* (  - 173/18*vij^(-1) )
       + Log[(1 - eta2)]^2*Log[(1 - z)]*Log[( - z + eta1)]* (  - 14/3*vij^(-1) )
       + Log[(1 - eta2)]^2*Log[(1 - z)]*Log[ - ( - z + eta1*eta2)] * ( 13/6*vij^(-1) )
       + Log[(1 - eta2)]^2*Log[(1 - z)]*Log[( - z^2 + eta1*eta2)] * ( 7*vij^(-1) )
       + Log[(1 - eta2)]^4 * ( 1/6*vij^(-2) - 1271/432*vij^(-1) )
       + Log[(1 - eta2)]^3*Log[ - ( - z + eta1*eta2)] * ( 2323/288*vij^(-1) )
       + Log[(1 - eta2)]^3*Log[( - z^2 + eta1*eta2)] * (  - 35/4*vij^(-1) )
       + Log[(1 - eta2)]^3 * (  - 11/9*vij^(-1) )
       + Log[(1 - eta2)]^2*Log[( - z + eta2)]^2 * ( 1297/72*vij^(-1) )
       + Log[(1 - eta2)]^2*Log[( - z + eta2)]*Log[ - ( - z + eta1*eta2)] * ( vij^(-1) )
       + Log[(1 - eta2)]^2*Log[( - z + eta1)]*Log[( - z + eta2)] * ( 941/72*vij^(-1) )
       + Log[(1 - eta2)]^2*Log[( - z + eta1)]^2 * (  - 341/192*vij^(-1) )
       + Log[(1 - eta2)]^2*Log[( - z + eta1)]*Log[ - ( - z + eta1*eta2)] * (  - 2725/192*vij^(-1) )
       + Log[(1 - eta2)]^2*Log[( - z + eta1)]*Log[( - z^2 + eta1*eta2)] * ( 11*vij^(-1) )
       + Log[(1 - eta2)]^2*Log[ - ( - z + eta1*eta2)]^2 * ( 239/144*vij^(-1) )
       + Log[(1 - eta2)]^2*Log[( - z^2 + eta1*eta2)]^2 * ( 33/8*vij^(-1) )
       + Log[(1 - eta2)]^2*PolyLog[2,(1 - z)] * (  - 61/4*vij^(-1) )
       + Log[(1 - eta2)]^2*PolyLog[2,(1 - eta2)] * (  - 17/12*vij^(-1) )
       + Log[(1 - eta2)]^2*PolyLog[2,(1 - eta1)] * ( 3*vij^(-1) )
       + Log[(1 - eta2)]^2*PolyLog[2,1/(1 - z)*(1 - eta2)]* (  - 3*vij^(-1) )
       + Log[(1 - eta2)]^2*PolyLog[2,1/(1 - z)*(1 - eta1)]* (  - 14/3*vij^(-1) )
       + Log[(1 - eta2)]^2*PolyLog[2, - 1/( - z + eta2)/(- z + eta1*eta2)*(eta2)*(1 - z)*(z - eta1)] * (  - 4*vij^(-1) )
       + Log[(1 - eta2)]^2*PolyLog[2, - 1/( - z + eta1)/(- z + eta1*eta2)*(eta1)*(1 - z)*(z - eta2)] * ( 7*vij^(-1) )
       + Log[(1 - eta2)]^2*PolyLog[2,1/( - z + eta1*eta2)*(eta1)*(eta2)] * ( 85/6*vij^(-1) )
       + Log[(1 - eta2)]^2*PolyLog[2,1/(eta2)/(1 - eta1)*( - z + eta2)] * ( 4*vij^(-1) )
       + Log[(1 - eta2)]^2*PolyLog[2, - 1/(z)*( - z + eta2)]* (  - 37/4*vij^(-1) )
       + Log[(1 - eta2)]^2*PolyLog[2, - 1/(z)*( - z + eta1)]* (  - 50/3*vij^(-1) )
       + Log[(1 - eta2)]^2*PolyLog[2, - 1/(z)/( - z + eta2)*(eta2)*( - z + eta1)] * ( 65/4*vij^(-1) )
       + Log[(1 - eta2)]*Log[(1 + eta2)]^2 * ( 16/3*vij^(-1) )
       + Log[(1 - eta2)]*Log[( - z + eta2)]*Pi^2 * (  - 13/4*vij^(-1) )
       + Log[(1 - eta2)]*Log[( - z + eta2)]^3 * (  - 61/27*vij^(-1) )
       + Log[(1 - eta2)]*Log[( - z + eta2)]^2*Log[ - ( - z + eta1*eta2)] * (  - 185/12*vij^(-1) )
       + Log[(1 - eta2)]*Log[( - z + eta2)]^2*Log[( - z^2 + eta1*eta2)] * (  - 65/4*vij^(-1) )
       + Log[(1 - eta2)]*Log[( - z + eta2)]*Log[ - ( - z + eta1*eta2)]^2 * (  - 1/18*vij^(-1) )
       + Log[(1 - eta2)]*Log[( - z + eta2)]*Log[ - ( - z + eta1*eta2)]*Log[( - z^2 + eta1*eta2)] * ( 63/2*vij^(-1) )
       + Log[(1 - eta2)]*Log[( - z + eta2)]*Log[( - z^2 + eta1*eta2)]^2 * (  - 5/2*vij^(-1) )
       + Log[(1 - eta2)]*Log[( - z + eta2)]*PolyLog[2,(1 - z)]* (  - 154/9*vij^(-1) )
       + Log[(1 - eta2)]*Log[( - z + eta2)]*PolyLog[2,(1 - eta2)] * ( 73/18*vij^(-1) )
       + Log[(1 - eta2)]*Log[( - z + eta2)]*PolyLog[2,(1 - eta1)] * ( 13*vij^(-1) )
       + Log[(1 - eta2)]*Log[( - z + eta2)]*PolyLog[2,1/(1 - z)*(1 - eta2)] * ( 11/9*vij^(-1) )
       + Log[(1 - eta2)]*Log[( - z + eta2)]*PolyLog[2,1/(1 - z)*(1 - eta1)] * (  - 125/9*vij^(-1) )
       + Log[(1 - eta2)]*Log[( - z + eta2)]*PolyLog[2, - 1/(- z + eta2)/( - z + eta1*eta2)*(eta2)*(1 - z)*(z- eta1)] * (  - 7*vij^(-1) )
       + Log[(1 - eta2)]*Log[( - z + eta2)]*PolyLog[2, - 1/(- z + eta1)/( - z + eta1*eta2)*(eta1)*(1 - z)*(z- eta2)] * ( vij^(-1) )
       + Log[(1 - eta2)]*Log[( - z + eta2)]*PolyLog[2,1/( - z + eta1*eta2)*(eta1)*(eta2)] * (  - 70/9*vij^(-1) )
       + Log[(1 - eta2)]*Log[( - z + eta2)]*PolyLog[2,1/(eta1)/(1 - eta2)*( - z + eta1)] * (  - 17/9*vij^(-1) )
       + Log[(1 - eta2)]*Log[( - z + eta2)]*PolyLog[2,1/(eta2)/(1 - eta1)*( - z + eta2)] * ( 91/9*vij^(-1) )
       + Log[(1 - eta2)]*Log[( - z + eta2)]*PolyLog[2, - 1/(z)*( - z + eta2)] * ( 137/18*vij^(-1) )
       + Log[(1 - eta2)]*Log[( - z + eta2)]*PolyLog[2, - 1/(z)*( - z + eta1)] * (  - 56/9*vij^(-1) )
       + Log[(1 - eta2)]*Log[( - z + eta2)]*PolyLog[2, - 1/(z)/( - z + eta2)*(eta2)*( - z + eta1)] * ( 9*vij^(-1))
       + Log[(1 - eta2)]*Log[( - z + eta1)]*Pi^2 * (  - 22525/1728*vij^(-1) )
       + Log[(1 - eta2)]*Log[( - z + eta1)]*Log[( - z + eta2)]^2 * (  - 1667/72*vij^(-1) )
       + Log[(1 - eta2)]*Log[( - z + eta1)]*Log[( - z + eta2)]*Log[ - ( - z + eta1*eta2)] * ( 139/6*vij^(-1) )
       + Log[(1 - eta2)]*Log[( - z + eta1)]*Log[( - z + eta2)]*Log[( - z^2 + eta1*eta2)] * ( 6*vij^(-1) )
       + Log[(1 - eta2)]*Log[( - z + eta1)]^2*Log[( - z + eta2)] * ( 23/2*vij^(-1) )
       + Log[(1 - eta2)]*Log[( - z + eta1)]^3 * (  - 3187/864*vij^(-1) )
       + Log[(1 - eta2)]*Log[( - z + eta1)]^2*Log[ - ( - z + eta1*eta2)] * ( 89/144*vij^(-1) )
       + Log[(1 - eta2)]*Log[( - z + eta1)]^2*Log[( - z^2 + eta1*eta2)] * (  - 7/2*vij^(-1) )
       + Log[(1 - eta2)]*Log[( - z + eta1)]*Log[ - ( - z + eta1*eta2)]*Log[( - z^2 + eta1*eta2)] * (  - 29*vij^(-1) )
       + Log[(1 - eta2)]*Log[( - z + eta1)]*PolyLog[2,(1 - z)]* ( 18*vij^(-1) )
       + Log[(1 - eta2)]*Log[( - z + eta1)]*PolyLog[2,(1 - eta2)] * ( 11/3*vij^(-1) )
       + Log[(1 - eta2)]*Log[( - z + eta1)]*PolyLog[2,(1 - eta1)] * (  - 7*vij^(-1) )
       + Log[(1 - eta2)]*Log[( - z + eta1)]*PolyLog[2,1/(1 - z)*(1 - eta2)] * ( 3*vij^(-1) )
       + Log[(1 - eta2)]*Log[( - z + eta1)]*PolyLog[2,1/(1 - z)*(1 - eta1)] * ( 26/3*vij^(-1) )
       + Log[(1 - eta2)]*Log[( - z + eta1)]*PolyLog[2, - 1/(- z + eta2)/( - z + eta1*eta2)*(eta2)*(1 - z)*(z- eta1)] * ( 7*vij^(-1) )
       + Log[(1 - eta2)]*Log[( - z + eta1)]*PolyLog[2, - 1/(- z + eta1)/( - z + eta1*eta2)*(eta1)*(1 - z)*(z- eta2)] * (  - 7*vij^(-1) )
       + Log[(1 - eta2)]*Log[( - z + eta1)]*PolyLog[2,1/( - z + eta1*eta2)*(eta1)*(eta2)] * (  - 44/3*vij^(-1) )
       + Log[(1 - eta2)]*Log[( - z + eta1)]*PolyLog[2,1/(eta2)/(1 - eta1)*( - z + eta2)] * (  - 8*vij^(-1) )
       + Log[(1 - eta2)]*Log[( - z + eta1)]*PolyLog[2, - 1/(z)*( - z + eta2)] * ( 11*vij^(-1) )
       + Log[(1 - eta2)]*Log[( - z + eta1)]*PolyLog[2, - 1/(z)*( - z + eta1)] * ( 65/3*vij^(-1) )
       + Log[(1 - eta2)]*Log[( - z + eta1)]*PolyLog[2, - 1/(z)/( - z + eta2)*(eta2)*( - z + eta1)] * (  - 14*vij^(-1) )
       + Log[(1 - eta2)]*Log[ - ( - z + eta1*eta2)]*Pi^2 * (  - 89/432*vij^(-1) )
       + Log[(1 - eta2)]*Log[ - ( - z + eta1*eta2)]^2*Log[( - z^2 + eta1*eta2)] * (  - 743/72*vij^(-1) )
       + Log[(1 - eta2)]*Log[ - ( - z + eta1*eta2)]*Log[( - z^2 + eta1*eta2)]^2 * ( 1373/72*vij^(-1) )
       + Log[(1 - eta2)]*Log[ - ( - z + eta1*eta2)]*PolyLog[2,(1 - z)] * ( 25/2*vij^(-1) )
       + Log[(1 - eta2)]*Log[ - ( - z + eta1*eta2)]*PolyLog[2,(1 - eta2)] * (  - 5/6*vij^(-1) )
       + Log[(1 - eta2)]*Log[ - ( - z + eta1*eta2)]*PolyLog[2,(1 - eta1)] * ( vij^(-1) )
       + Log[(1 - eta2)]*Log[ - ( - z + eta1*eta2)]*PolyLog[2,1/(1 - z)*(1 - eta2)] * ( 3*vij^(-1) )
       + Log[(1 - eta2)]*Log[ - ( - z + eta1*eta2)]*PolyLog[2,1/(1 - z)*(1 - eta1)] * ( 2/3*vij^(-1) )
       + Log[(1 - eta2)]*Log[ - ( - z + eta1*eta2)]*PolyLog[2, - 1/( - z + eta2)/( - z + eta1*eta2)*(eta2)*(1 - z)*(z - eta1)] * ( vij^(-1) )
       + Log[(1 - eta2)]*Log[ - ( - z + eta1*eta2)]*PolyLog[2, - 1/( - z + eta1)/( - z + eta1*eta2)*(eta1)*(1 - z)*(z - eta2)] * (  - 7*vij^(-1) )
       + Log[(1 - eta2)]*Log[ - ( - z + eta1*eta2)]*PolyLog[2,1/( - z + eta1*eta2)*(eta1)*(eta2)] * (  - 41/3*vij^(-1))
       + Log[(1 - eta2)]*Log[ - ( - z + eta1*eta2)]*PolyLog[2, - 1/(z)*( - z + eta2)] * ( 15/2*vij^(-1) )
       + Log[(1 - eta2)]*Log[ - ( - z + eta1*eta2)]*PolyLog[2, - 1/(z)*( - z + eta1)] * ( 35/3*vij^(-1) )
       + Log[(1 - eta2)]*Log[ - ( - z + eta1*eta2)]*PolyLog[2, - 1/(z)/( - z + eta2)*(eta2)*( - z + eta1)] * (  - 37/2*vij^(-1) )
       + Log[(1 - eta2)]*Log[( - z^2 + eta1*eta2)]*Pi^2 * (  - 2633/216*vij^(-1) )
       + Log[(1 - eta2)]*Log[( - z^2 + eta1*eta2)]^3 * (  - 1967/216*vij^(-1) )
       + Log[(1 - eta2)]*Log[( - z^2 + eta1*eta2)]*PolyLog[2,(1 - z)] * ( 3/2*vij^(-1) )
       + Log[(1 - eta2)]*Log[( - z^2 + eta1*eta2)]*PolyLog[2,(1 - eta2)] * ( 13/2*vij^(-1) )
       + Log[(1 - eta2)]*Log[( - z^2 + eta1*eta2)]*PolyLog[2,(1 - eta1)] * (  - 7*vij^(-1) )
       + Log[(1 - eta2)]*Log[( - z^2 + eta1*eta2)]*PolyLog[2,1/(1 - z)*(1 - eta2)] * (  - 7*vij^(-1) )
       + Log[(1 - eta2)]*Log[( - z^2 + eta1*eta2)]*PolyLog[2,1/(1 - z)*(1 - eta1)] * ( 7*vij^(-1) )
       + Log[(1 - eta2)]*Log[( - z^2 + eta1*eta2)]*PolyLog[2, - 1/( - z + eta2)/( - z + eta1*eta2)*(eta2)*(1 - z)*(z - eta1)] * ( 7*vij^(-1) )
       + Log[(1 - eta2)]*Log[( - z^2 + eta1*eta2)]*PolyLog[2, - 1/( - z + eta1)/( - z + eta1*eta2)*(eta1)*(1 - z)*(z - eta2)] * ( vij^(-1) )
       + Log[(1 - eta2)]*Log[( - z^2 + eta1*eta2)]*PolyLog[2,1/( - z + eta1*eta2)*(eta1)*(eta2)] * (  - vij^(-1) )
       + Log[(1 - eta2)]*Log[( - z^2 + eta1*eta2)]*PolyLog[2,1/(eta2)/(1 - eta1)*( - z + eta2)] * (  - 7*vij^(-1) )
       + Log[(1 - eta2)]*Log[( - z^2 + eta1*eta2)]*PolyLog[2, - 1/(z)*( - z + eta2)] * (  - 11/2*vij^(-1) )
       + Log[(1 - eta2)]*Log[( - z^2 + eta1*eta2)]*PolyLog[2, - 1/(z)*( - z + eta1)] * ( 8*vij^(-1) )
       + Log[(1 - eta2)]*Log[( - z^2 + eta1*eta2)]*PolyLog[2, - 1/(z)/( - z + eta2)*(eta2)*( - z + eta1)] * (  - 14*vij^(-1) )
       + Log[(1 - eta2)]*PolyLog[3,(1 - z)] * (  - 110/9*vij^(-1))
       + Log[(1 - eta2)]*PolyLog[3,1/(1 - z)*(1 - eta2)]* ( 121/3*vij^(-1) )
       + Log[(1 - eta2)]*PolyLog[3,1/(1 - z)*(1 - eta1)]* ( 4/3*vij^(-1) )
       + Log[(1 - eta2)]*PolyLog[3, - 1/(1 - z)*(z - eta2)]* ( 578/9*vij^(-1) )
       + Log[(1 - eta2)]*PolyLog[3, - 1/(1 - z)*(z - eta1)]* (  - 8*vij^(-1) )
       + Log[(1 - eta2)]*PolyLog[3, - 1/(1 - eta2)*( - z + eta2)] * ( 376/9*vij^(-1) )
       + Log[(1 - eta2)]*PolyLog[3, - 1/( - z + eta2)*(1 - eta2)] * ( 176/9*vij^(-1) )
       + Log[(1 - eta2)]*PolyLog[3,1/( - z + eta1)*( - z + eta1*eta2)] * ( 163/144*vij^(-1) )
       + Log[(1 - eta2)]*PolyLog[3,1/( - z + eta1*eta2)*( - z + eta2)] * ( 11/3*vij^(-1) )
       + Log[(1 - eta2)]*PolyLog[3,1/( - z + eta1*eta2)*( - z + eta1)] * (  - 181/36*vij^(-1) )
       + Log[(1 - eta2)]*PolyLog[3,1/( - z + eta1*eta2)*( - z^2 + eta1*eta2)] * (  - 1211/36*vij^(-1) )
       + Log[(1 - eta2)]*PolyLog[3,1/( - z^2 + eta1*eta2)*(- z + eta1*eta2)] * ( 2111/36*vij^(-1) )
       + Log[(1 - eta2)]*PolyLog[3,1/( - z^2 + eta1*eta2)*(eta2)*( - z + eta1)] * ( 7*vij^(-1) )
       + Log[(1 - eta2)]*PolyLog[3,1/( - z^2 + eta1*eta2)*(z)*( - z + eta1)] * (  - 7*vij^(-1) )
       + Log[(1 - eta2)]*PolyLog[3,1/( - z^2 + eta1*eta2)*(z)*( - z + eta1*eta2)] * (  - 4*vij^(-1) )
       + Log[(1 - eta2)]*PolyLog[3,1/(eta1)/(1 - z)*(- z + eta1)] * (  - 74/3*vij^(-1) )
       + Log[(1 - eta2)]*PolyLog[3,1/(eta1)/(1 - z)*(z)*(1 - eta1)] * (  - 92/3*vij^(-1) )
       + Log[(1 - eta2)]*PolyLog[3,1/(eta1)/(1 - eta2)*( - z + eta1)] * (  - 523/48*vij^(-1) )
       + Log[(1 - eta2)]*PolyLog[3, - 1/(eta1)/(1 - eta2)*( - z + eta1*eta2)] * ( 101/48*vij^(-1) )
       + Log[(1 - eta2)]*PolyLog[3,1/(eta1)/(eta2)/(1- z)*( - z^2 + eta1*eta2)] * ( 12*vij^(-1) )
       + Log[(1 - eta2)]*PolyLog[3, - 1/(eta1)/(eta2)/(1 - z)*(z)*( - z + eta1*eta2)] * (  - 18*vij^(-1) )
       + Log[(1 - eta2)]*PolyLog[3,1/(eta2)*( - z + eta2)]* ( 110/9*vij^(-1) )
       + Log[(1 - eta2)]*PolyLog[3,1/(eta2)/(1 - z)*(- z + eta2)] * (  - 494/9*vij^(-1) )
       + Log[(1 - eta2)]*PolyLog[3,1/(eta2)/(1 - z)*(z)*(1 - eta2)] * (  - 55/3*vij^(-1) )
       + Log[(1 - eta2)]*PolyLog[3,1/(eta2)/(1 - eta1)*( - z + eta2)] * ( vij^(-1) )
       + Log[(1 - eta2)]*PolyLog[3, - 1/(eta2)/(1 - eta1)*( - z + eta1*eta2)] * (  - vij^(-1) )
       + Log[(1 - eta2)]*PolyLog[3, - 1/(z)*(1 - z)] * ( 6*vij^(-1) )
       + Log[(1 - eta2)]*PolyLog[3, - 1/(z)*( - z + eta2)]* (  - 6*vij^(-1) )
       + Log[(1 - eta2)]*PolyLog[3,1/(z)/(1 - z)*(z - eta1*eta2)] * ( 39*vij^(-1) )
       + Log[(1 - eta2)]*PolyLog[3, - 1/(z)/(1 - z)*(z^2 - eta1*eta2)] * ( 9*vij^(-1) )
       + Log[(1 - eta2)]*PolyLog[3, - 1/(z)/(1 - eta2)*( - z + eta2)] * (  - 52*vij^(-1) )
       + Log[(1 - eta2)]*PolyLog[3,1/(z)/(1 - eta2)*(eta2)*( - z + eta1)] * ( 7*vij^(-1) )
       + Log[(1 - eta2)]*PolyLog[3, - 1/(z)/(1 - eta1)*( - z + eta1)] * (  - 74/3*vij^(-1) )
       + Log[(1 - eta2)]*PolyLog[3,1/(z)/(1 - eta1)/(1- eta2)*( - z + eta1)*( - z + eta2)] * ( 4/3*vij^(-1) )
       + Log[(1 - eta2)]*Zeta[3] * (  - 87/16*vij^(-1) )
       + Log[(1 + eta2)]*Pi^2 * (  - 8/9*vij^(-1) )
       + Log[(1 + eta2)]*PolyLog[2,(eta2)] * (  - 32/3*vij^(-1) )
       + Log[(1 + eta2)] * (  - 2*vij^(-2) )
       + Log[(1 - eta1)]*Log[(1 - z)]*Pi^2 * (  - 1655/108*vij^(-1) )
       + Log[(1 - eta1)]*Log[(1 - z)]^3 * ( 121/6*vij^(-1) )
       + Log[(1 - eta1)]*Log[(1 - z)]^2*Log[( - z + eta2)]* (  - 281/36*vij^(-1) )
       + Log[(1 - eta1)]*Log[(1 - z)]^2*Log[( - z + eta1)]* (  - 61/2*vij^(-1) )
       + Log[(1 - eta1)]*Log[(1 - z)]^2*Log[ - ( - z + eta1*eta2)] * (  - 73/6*vij^(-1) )
       + Log[(1 - eta1)]*Log[(1 - z)]*Log[( - z + eta2)]^2* ( 5/6*vij^(-1) )
       + Log[(1 - eta1)]*Log[(1 - z)]*Log[( - z + eta2)]*Log[- ( - z + eta1*eta2)] * ( 13*vij^(-1) )
       + Log[(1 - eta1)]*Log[(1 - z)]*Log[( - z + eta2)]*Log[( - z^2 + eta1*eta2)] * ( 6*vij^(-1) )
       + Log[(1 - eta1)]*Log[(1 - z)]*Log[( - z + eta1)]*Log[( - z + eta2)] * (  - 7/2*vij^(-1) )
       + Log[(1 - eta1)]*Log[(1 - z)]*Log[( - z + eta1)]^2* ( 23/18*vij^(-1) )
       + Log[(1 - eta1)]*Log[(1 - z)]*Log[( - z + eta1)]*Log[- ( - z + eta1*eta2)] * ( 92/3*vij^(-1) )
       + Log[(1 - eta1)]*Log[(1 - z)]*Log[( - z + eta1)]*Log[( - z^2 + eta1*eta2)] * (  - vij^(-1) )
       + Log[(1 - eta1)]*Log[(1 - z)]*Log[ - ( - z + eta1*eta2)]^2 * ( 19/2*vij^(-1) )
       + Log[(1 - eta1)]*Log[(1 - z)]*Log[ - ( - z + eta1*eta2)]*Log[( - z^2 + eta1*eta2)] * ( 7*vij^(-1) )
       + Log[(1 - eta1)]*Log[(1 - z)]*Log[( - z^2 + eta1*eta2)]^2 * (  - 5/2*vij^(-1) )
       + Log[(1 - eta1)]*Log[(1 - z)]*PolyLog[2,(1 - z)] * ( - 20/3*vij^(-1) )
       + Log[(1 - eta1)]*Log[(1 - z)]*PolyLog[2,(1 - eta2)]* (  - 11/3*vij^(-1) )
       + Log[(1 - eta1)]*Log[(1 - z)]*PolyLog[2,(1 - eta1)]* ( 9*vij^(-1) )
       + Log[(1 - eta1)]*Log[(1 - z)]*PolyLog[2,1/(1 - z)*(1 - eta2)] * ( 19/3*vij^(-1) )
       + Log[(1 - eta1)]*Log[(1 - z)]*PolyLog[2,1/(1 - z)*(1 - eta1)] * (  - 115/9*vij^(-1) )
       + Log[(1 - eta1)]*Log[(1 - z)]*PolyLog[2, - 1/( - z + eta2)/( - z + eta1*eta2)*(eta2)*(1 - z)*(z - eta1)] * (  - 8*vij^(-1) )
       + Log[(1 - eta1)]*Log[(1 - z)]*PolyLog[2,1/( - z + eta1*eta2)*(eta1)*(eta2)] * ( 1/3*vij^(-1) )
       + Log[(1 - eta1)]*Log[(1 - z)]*PolyLog[2,1/(eta1)/(1 - eta2)*( - z + eta1)] * ( 5/3*vij^(-1) )
       + Log[(1 - eta1)]*Log[(1 - z)]*PolyLog[2,1/(eta2)/(1 - eta1)*( - z + eta2)] * ( 23/3*vij^(-1) )
       + Log[(1 - eta1)]*Log[(1 - z)]*PolyLog[2, - 1/(z)*( - z + eta2)] * (  - 11/3*vij^(-1) )
       + Log[(1 - eta1)]*Log[(1 - z)]*PolyLog[2, - 1/(z)*( - z + eta1)] * (  - 31/3*vij^(-1) )
       + Log[(1 - eta1)]*Log[(1 - z)]*PolyLog[2, - 1/(z)/( - z + eta2)*(eta2)*( - z + eta1)] * ( 11*vij^(-1) )
       + Log[(1 - eta1)]*Log[(1 - eta2)]*Pi^2 * ( 145/27*vij^(-1))
       + Log[(1 - eta1)]*Log[(1 - eta2)]*Log[(1 - z)]^2 * ( - 157/9*vij^(-1) )
       + Log[(1 - eta1)]*Log[(1 - eta2)]*Log[(1 - z)]*Log[(- z + eta2)] * ( 142/9*vij^(-1) )
       + Log[(1 - eta1)]*Log[(1 - eta2)]*Log[(1 - z)]*Log[(- z + eta1)] * ( 178/9*vij^(-1) )
       + Log[(1 - eta1)]*Log[(1 - eta2)]*Log[(1 - z)]*Log[ - ( - z + eta1*eta2)] * ( 11/3*vij^(-1) )
       + Log[(1 - eta1)]*Log[(1 - eta2)]*Log[(1 - z)]*Log[(- z^2 + eta1*eta2)] * (  - 7*vij^(-1) )
       + Log[(1 - eta1)]*Log[(1 - eta2)]^2*Log[(1 - z)] * ( 11/3*vij^(-1) )
       + Log[(1 - eta1)]*Log[(1 - eta2)]^2*Log[( - z + eta2)]* (  - 19/9*vij^(-1) )
       + Log[(1 - eta1)]*Log[(1 - eta2)]^2*Log[( - z + eta1)]* (  - 11/6*vij^(-1) )
       + Log[(1 - eta1)]*Log[(1 - eta2)]^2*Log[ - ( - z + eta1*eta2)] * (  - 5/2*vij^(-1) )
       + Log[(1 - eta1)]*Log[(1 - eta2)]*Log[( - z + eta2)]^2* ( 2/3*vij^(-1) )
       + Log[(1 - eta1)]*Log[(1 - eta2)]*Log[( - z + eta2)]*Log[ - ( - z + eta1*eta2)] * (  - 29/3*vij^(-1) )
       + Log[(1 - eta1)]*Log[(1 - eta2)]*Log[( - z + eta1)]*Log[( - z + eta2)] * (  - 77/9*vij^(-1) )
       + Log[(1 - eta1)]*Log[(1 - eta2)]*Log[( - z + eta1)]^2* ( 19/3*vij^(-1) )
       + Log[(1 - eta1)]*Log[(1 - eta2)]*Log[( - z + eta1)]*Log[ - ( - z + eta1*eta2)] * ( 22/3*vij^(-1) )
       + Log[(1 - eta1)]*Log[(1 - eta2)]*Log[( - z + eta1)]*Log[( - z^2 + eta1*eta2)] * ( 7*vij^(-1) )
       + Log[(1 - eta1)]*Log[(1 - eta2)]*Log[ - ( - z + eta1*eta2)]^2 * ( 8/9*vij^(-1) )
       + Log[(1 - eta1)]*Log[(1 - eta2)]*Log[ - ( - z + eta1*eta2)]*Log[( - z^2 + eta1*eta2)] * ( 7*vij^(-1) )
       + Log[(1 - eta1)]*Log[(1 - eta2)]*PolyLog[2,(1 - z)]* ( 8/9*vij^(-1) )
       + Log[(1 - eta1)]*Log[(1 - eta2)]*PolyLog[2,(1 - eta2)]* (  - 5/3*vij^(-1) )
       + Log[(1 - eta1)]*Log[(1 - eta2)]*PolyLog[2,(1 - eta1)]* (  - 3*vij^(-1) )
       + Log[(1 - eta1)]*Log[(1 - eta2)]*PolyLog[2,1/(1 - z)*(1 - eta2)] * (  - 73/9*vij^(-1) )
       + Log[(1 - eta1)]*Log[(1 - eta2)]*PolyLog[2,1/(1 - z)*(1 - eta1)] * ( 29/9*vij^(-1) )
       + Log[(1 - eta1)]*Log[(1 - eta2)]*PolyLog[2,1/( - z + eta1*eta2)*(eta1)*(eta2)] * ( 34/9*vij^(-1) )
       + Log[(1 - eta1)]*Log[(1 - eta2)]*PolyLog[2,1/(eta1)/(1 - eta2)*( - z + eta1)] * (  - 13/9*vij^(-1) )
       + Log[(1 - eta1)]*Log[(1 - eta2)]*PolyLog[2,1/(eta2)/(1 - eta1)*( - z + eta2)] * ( 17/9*vij^(-1) )
       + Log[(1 - eta1)]*Log[(1 - eta2)]*PolyLog[2, - 1/(z)*( - z + eta2)] * (  - 19/9*vij^(-1) )
       + Log[(1 - eta1)]*Log[(1 - eta2)]*PolyLog[2, - 1/(z)*( - z + eta1)] * (  - 7/9*vij^(-1) )
       + Log[(1 - eta1)]^2*Pi^2 * ( 29/72*vij^(-1) )
       + Log[(1 - eta1)]^2*Log[(1 - z)]^2 * ( 2/9*vij^(-1) )
       + Log[(1 - eta1)]^2*Log[(1 - z)]*Log[( - z + eta2)]* (  - 28/3*vij^(-1) )
       + Log[(1 - eta1)]^2*Log[(1 - z)]*Log[( - z + eta1)]* ( 113/9*vij^(-1) )
       + Log[(1 - eta1)]^2*Log[(1 - z)]*Log[ - ( - z + eta1*eta2)] * (  - 73/3*vij^(-1) )
       + Log[(1 - eta1)]^2*Log[(1 - eta2)]*Log[(1 - z)] * ( - 5/3*vij^(-1) )
       + Log[(1 - eta1)]^2*Log[(1 - eta2)]^2 * ( 13/18*vij^(-1) )
       + Log[(1 - eta1)]^2*Log[(1 - eta2)]*Log[( - z + eta2)]* ( 10/3*vij^(-1) )
       + Log[(1 - eta1)]^2*Log[(1 - eta2)]*Log[( - z + eta1)]* (  - 299/18*vij^(-1) )
       + Log[(1 - eta1)]^2*Log[(1 - eta2)]*Log[( - z^2 + eta1*eta2)] * (  - 7/2*vij^(-1) )
       + Log[(1 - eta1)]^3*Log[(1 - eta2)] * ( 47/9*vij^(-1) )
       + Log[(1 - eta1)]^3*Log[( - z + eta2)] * ( 347/108*vij^(-1) )
       + Log[(1 - eta1)]^3*Log[( - z + eta1)] * (  - 55/12*vij^(-1) )
       + Log[(1 - eta1)]^2*Log[( - z + eta2)]*Log[ - ( - z + eta1*eta2)] * (  - 13*vij^(-1) )
       + Log[(1 - eta1)]^2*Log[( - z + eta2)]*Log[( - z^2 + eta1*eta2)] * ( 3*vij^(-1) )
       + Log[(1 - eta1)]^2*Log[( - z + eta1)]*Log[( - z + eta2)] * (  - 281/36*vij^(-1) )
       + Log[(1 - eta1)]^2*Log[( - z + eta1)]^2 * ( 85/36*vij^(-1) )
       + Log[(1 - eta1)]^2*Log[( - z + eta1)]*Log[ - ( - z + eta1*eta2)] * ( 95/6*vij^(-1) )
       + Log[(1 - eta1)]^2*Log[( - z + eta1)]*Log[( - z^2 + eta1*eta2)] * (  - 1/2*vij^(-1) )
       + Log[(1 - eta1)]^2*Log[ - ( - z + eta1*eta2)]^2 * (  - 13/6*vij^(-1) )
       + Log[(1 - eta1)]^2*Log[ - ( - z + eta1*eta2)]*Log[( - z^2 + eta1*eta2)] * ( 7/2*vij^(-1) )
       + Log[(1 - eta1)]^2*Log[( - z^2 + eta1*eta2)]^2 * (  - 5/4*vij^(-1) )
       + Log[(1 - eta1)]^2*PolyLog[2,(1 - z)] * (  - 3*vij^(-1) )
       + Log[(1 - eta1)]^2*PolyLog[2,(1 - eta2)] * ( 13/3*vij^(-1) )
       + Log[(1 - eta1)]^2*PolyLog[2,(1 - eta1)] * ( 7/3*vij^(-1))
       + Log[(1 - eta1)]^2*PolyLog[2,1/(1 - z)*(1 - eta2)]* (  - 2*vij^(-1) )
       + Log[(1 - eta1)]^2*PolyLog[2,1/(1 - z)*(1 - eta1)]* ( 1/3*vij^(-1) )
       + Log[(1 - eta1)]^2*PolyLog[2, - 1/( - z + eta2)/(- z + eta1*eta2)*(eta2)*(1 - z)*(z - eta1)] * (  - 4*vij^(-1) )
       + Log[(1 - eta1)]^2*PolyLog[2,1/( - z + eta1*eta2)*(eta1)*(eta2)] * (  - 49/6*vij^(-1) )
       + Log[(1 - eta1)]^2*PolyLog[2,1/(eta2)/(1 - eta1)*( - z + eta2)] * ( 13*vij^(-1) )
       + Log[(1 - eta1)]^2*PolyLog[2, - 1/(z)*( - z + eta2)]* ( 5/3*vij^(-1) )
       + Log[(1 - eta1)]^2*PolyLog[2, - 1/(z)*( - z + eta1)]* ( 4/3*vij^(-1) )
       + Log[(1 - eta1)]^2*PolyLog[2, - 1/(z)/( - z + eta2)*(eta2)*( - z + eta1)] * ( 11/2*vij^(-1) )
       + Log[(1 - eta1)]*Log[( - z + eta2)]*Pi^2 * ( 41/27*vij^(-1) )
       + Log[(1 - eta1)]*Log[( - z + eta2)]*Log[ - ( - z + eta1*eta2)]^2 * ( 45/2*vij^(-1) )
       + Log[(1 - eta1)]*Log[( - z + eta2)]*Log[ - ( - z + eta1*eta2)]*Log[( - z^2 + eta1*eta2)] * (  - 6*vij^(-1) )
       + Log[(1 - eta1)]*Log[( - z + eta2)]*PolyLog[2,(1 - eta2)] * (  - 16/3*vij^(-1) )
       + Log[(1 - eta1)]*Log[( - z + eta2)]*PolyLog[2,(1 - eta1)] * ( 8/3*vij^(-1) )
       + Log[(1 - eta1)]*Log[( - z + eta2)]*PolyLog[2,1/(1 - z)*(1 - eta2)] * ( 3*vij^(-1) )
       + Log[(1 - eta1)]*Log[( - z + eta2)]*PolyLog[2,1/(1 - z)*(1 - eta1)] * (  - 16/3*vij^(-1) )
       + Log[(1 - eta1)]*Log[( - z + eta2)]*PolyLog[2,1/( - z + eta1*eta2)*(eta1)*(eta2)] * ( 20/3*vij^(-1) )
       + Log[(1 - eta1)]*Log[( - z + eta2)]*PolyLog[2,1/(eta2)/(1 - eta1)*( - z + eta2)] * (  - 8*vij^(-1) )
       + Log[(1 - eta1)]*Log[( - z + eta2)]*PolyLog[2, - 1/(z)*( - z + eta2)] * (  - 8/3*vij^(-1) )
       + Log[(1 - eta1)]*Log[( - z + eta2)]*PolyLog[2, - 1/(z)*( - z + eta1)] * (  - 16/3*vij^(-1) )
       + Log[(1 - eta1)]*Log[( - z + eta1)]*Pi^2 * (  - 79/54*vij^(-1) )
       + Log[(1 - eta1)]*Log[( - z + eta1)]*Log[( - z + eta2)]^2 * (  - 3/2*vij^(-1) )
       + Log[(1 - eta1)]*Log[( - z + eta1)]*Log[( - z + eta2)]*Log[ - ( - z + eta1*eta2)] * ( 56/3*vij^(-1) )
       + Log[(1 - eta1)]*Log[( - z + eta1)]*Log[( - z + eta2)]*Log[( - z^2 + eta1*eta2)] * (  - 6*vij^(-1) )
       + Log[(1 - eta1)]*Log[( - z + eta1)]^2*Log[( - z + eta2)] * ( 9*vij^(-1) )
       + Log[(1 - eta1)]*Log[( - z + eta1)]^3 * (  - 7/12*vij^(-1) )
       + Log[(1 - eta1)]*Log[( - z + eta1)]^2*Log[ - ( - z + eta1*eta2)] * (  - 64/3*vij^(-1) )
       + Log[(1 - eta1)]*Log[( - z + eta1)]^2*Log[( - z^2 + eta1*eta2)] * ( vij^(-1) )
       + Log[(1 - eta1)]*Log[( - z + eta1)]*Log[ - ( - z + eta1*eta2)]^2 * (  - 203/9*vij^(-1) )
       + Log[(1 - eta1)]*Log[( - z + eta1)]*Log[ - ( - z + eta1*eta2)]*Log[( - z^2 + eta1*eta2)] * (  - 6*vij^(-1) )
       + Log[(1 - eta1)]*Log[( - z + eta1)]*Log[( - z^2 + eta1*eta2)]^2 * ( 5/2*vij^(-1) )
       + Log[(1 - eta1)]*Log[( - z + eta1)]*PolyLog[2,(1 - z)]* ( 52/9*vij^(-1) )
       + Log[(1 - eta1)]*Log[( - z + eta1)]*PolyLog[2,(1 - eta2)] * ( 16/3*vij^(-1) )
       + Log[(1 - eta1)]*Log[( - z + eta1)]*PolyLog[2,(1 - eta1)] * (  - 6*vij^(-1) )
       + Log[(1 - eta1)]*Log[( - z + eta1)]*PolyLog[2,1/(1 - z)*(1 - eta2)] * ( 16/9*vij^(-1) )
       + Log[(1 - eta1)]*Log[( - z + eta1)]*PolyLog[2,1/(1 - z)*(1 - eta1)] * ( 86/9*vij^(-1) )
       + Log[(1 - eta1)]*Log[( - z + eta1)]*PolyLog[2, - 1/(- z + eta2)/( - z + eta1*eta2)*(eta2)*(1 - z)*(z- eta1)] * ( 8*vij^(-1) )
       + Log[(1 - eta1)]*Log[( - z + eta1)]*PolyLog[2,1/( - z + eta1*eta2)*(eta1)*(eta2)] * (  - 37/9*vij^(-1) )
       + Log[(1 - eta1)]*Log[( - z + eta1)]*PolyLog[2,1/(eta1)/(1 - eta2)*( - z + eta1)] * (  - 2/9*vij^(-1) )
       + Log[(1 - eta1)]*Log[( - z + eta1)]*PolyLog[2,1/(eta2)/(1 - eta1)*( - z + eta2)] * (  - 86/9*vij^(-1) )
       + Log[(1 - eta1)]*Log[( - z + eta1)]*PolyLog[2, - 1/(z)*( - z + eta2)] * ( 52/9*vij^(-1) )
       + Log[(1 - eta1)]*Log[( - z + eta1)]*PolyLog[2, - 1/(z)*( - z + eta1)] * ( 100/9*vij^(-1) )
       + Log[(1 - eta1)]*Log[( - z + eta1)]*PolyLog[2, - 1/(z)/( - z + eta2)*(eta2)*( - z + eta1)] * (  - 11*vij^(-1) )
       + Log[(1 - eta1)]*Log[ - ( - z + eta1*eta2)]*Pi^2 * (  - 1345/432*vij^(-1) )
       + Log[(1 - eta1)]*Log[ - ( - z + eta1*eta2)]^3 * ( 719/432*vij^(-1) )
       + Log[(1 - eta1)]*Log[ - ( - z + eta1*eta2)]^2*Log[( - z^2 + eta1*eta2)] * (  - 7*vij^(-1) )
       + Log[(1 - eta1)]*Log[ - ( - z + eta1*eta2)]*Log[( - z^2 + eta1*eta2)]^2 * ( 5/2*vij^(-1) )
       + Log[(1 - eta1)]*Log[ - ( - z + eta1*eta2)]*PolyLog[2,(1 - z)] * ( 6*vij^(-1) )
       + Log[(1 - eta1)]*Log[ - ( - z + eta1*eta2)]*PolyLog[2,(1 - eta2)] * (  - 10/3*vij^(-1) )
       + Log[(1 - eta1)]*Log[ - ( - z + eta1*eta2)]*PolyLog[2,(1 - eta1)] * (  - 22/3*vij^(-1) )
       + Log[(1 - eta1)]*Log[ - ( - z + eta1*eta2)]*PolyLog[2,1/(1 - z)*(1 - eta2)] * ( vij^(-1) )
       + Log[(1 - eta1)]*Log[ - ( - z + eta1*eta2)]*PolyLog[2,1/(1 - z)*(1 - eta1)] * ( 14/3*vij^(-1) )
       + Log[(1 - eta1)]*Log[ - ( - z + eta1*eta2)]*PolyLog[2, - 1/( - z + eta2)/( - z + eta1*eta2)*(eta2)*(1 - z)*(z - eta1)] * ( 8*vij^(-1) )
       + Log[(1 - eta1)]*Log[ - ( - z + eta1*eta2)]*PolyLog[2,1/( - z + eta1*eta2)*(eta1)*(eta2)] * ( 29/3*vij^(-1) )
       + Log[(1 - eta1)]*Log[ - ( - z + eta1*eta2)]*PolyLog[2,1/(eta2)/(1 - eta1)*( - z + eta2)] * (  - 18*vij^(-1) )
       + Log[(1 - eta1)]*Log[ - ( - z + eta1*eta2)]*PolyLog[2, - 1/(z)*( - z + eta2)] * (  - 2/3*vij^(-1) )
       + Log[(1 - eta1)]*Log[ - ( - z + eta1*eta2)]*PolyLog[2, - 1/(z)*( - z + eta1)] * ( 8/3*vij^(-1) )
       + Log[(1 - eta1)]*Log[ - ( - z + eta1*eta2)]*PolyLog[2, - 1/(z)/( - z + eta2)*(eta2)*( - z + eta1)] * (  - 11*vij^(-1) )
       + Log[(1 - eta1)]*PolyLog[3,1/(1 - z)*(1 - eta2)]* ( 4*vij^(-1) )
       + Log[(1 - eta1)]*PolyLog[3, - 1/(1 - z)*(z - eta1)]* ( 8*vij^(-1) )
       + Log[(1 - eta1)]*PolyLog[3, - 1/(1 - z)/(z - eta1*eta2)*(z - eta1)*(z - eta2)] * ( 4/3*vij^(-1) )
       + Log[(1 - eta1)]*PolyLog[3, - 1/(1 - eta2)*( - z + eta2)] * (  - 8*vij^(-1) )
       + Log[(1 - eta1)]*PolyLog[3, - 1/( - z + eta1)*(z)*(1 - eta1)] * (  - 29/2*vij^(-1) )
       + Log[(1 - eta1)]*PolyLog[3,1/( - z + eta1*eta2)*( - z + eta1)] * (  - 19/3*vij^(-1) )
       + Log[(1 - eta1)]*PolyLog[3,1/( - z + eta1*eta2)*(eta1)*( - z + eta2)] * ( 20/3*vij^(-1) )
       + Log[(1 - eta1)]*PolyLog[3,1/( - z + eta1*eta2)*(eta1)*(eta2)] * ( 817/72*vij^(-1) )
       + Log[(1 - eta1)]*PolyLog[3,1/(eta1)/(1 - z)*(- z + eta1)] * (  - 21*vij^(-1) )
       + Log[(1 - eta1)]*PolyLog[3,1/(eta1)/(1 - z)*(z)*(1 - eta1)] * (  - 27*vij^(-1) )
       + Log[(1 - eta1)]*PolyLog[3,1/(eta1)/(1 - eta2)*( - z + eta1)] * ( 3*vij^(-1) )
       + Log[(1 - eta1)]*PolyLog[3, - 1/(eta1)/(1 - eta2)*( - z + eta1*eta2)] * (  - 1/3*vij^(-1) )
       + Log[(1 - eta1)]*PolyLog[3,1/(eta1)/(eta2)*( - z + eta1*eta2)] * (  - 529/72*vij^(-1) )
       + Log[(1 - eta1)]*PolyLog[3,1/(eta2)*( - z + eta2)]* ( 4*vij^(-1) )
       + Log[(1 - eta1)]*PolyLog[3,1/(eta2)/(1 - z)*(z)*(1 - eta2)] * (  - 6*vij^(-1) )
       + Log[(1 - eta1)]*PolyLog[3, - 1/(eta2)/(1 - eta1)*( - z + eta1*eta2)] * ( 16/3*vij^(-1) )
       + Log[(1 - eta1)]*PolyLog[3,1/(z)*(eta1)*(eta2)]* ( 2*vij^(-1) )
       + Log[(1 - eta1)]*PolyLog[3,1/(z)/(1 - eta2)*(eta2)*( - z + eta1)] * (  - 8*vij^(-1) )
       + Log[(1 - eta1)]*PolyLog[3, - 1/(z)/(1 - eta1)*( - z + eta1)] * ( 3/2*vij^(-1) )
       + Log[(1 - eta1)]*PolyLog[3,1/(z)/(1 - eta1)*(eta1)*( - z + eta2)] * ( 16/3*vij^(-1) )
       + Log[(1 - eta1)]*Zeta[3] * ( 46/3*vij^(-1) )
       + Log[(1 + eta1)]*ep^(-2) * ( 4 )
       + Log[(1 + eta1)]*ep^(-1) * (  - 38/3 )
       + Log[(1 + eta1)]^2*ep^(-1) * (  - 8 )
       + Log[(1 + eta1)]^3 * ( 4/3 )
       + Log[(1 + eta1)]^2*Log[(1 - beI)*(1 + beI)] * ( 16)
       + Log[(1 + eta1)]^2*PolyLog[2,(1 - eta2)] * (  - 8*vij^(-1) )
       + Log[(1 + eta1)]^2 * ( 76/3 )
       + Log[(1 + eta1)]*Log[(1 - beI)*(1 + beI)]*ep^(-1)* (  - 8 )
       + Log[(1 + eta1)]*Log[(1 - beI)*(1 + beI)]^2 * ( 8)
       + Log[(1 + eta1)]*Log[(1 - beI)*(1 + beI)]*PolyLog[2,(1 - z)] * ( 16*vij^(-1) )
       + Log[(1 + eta1)]*Log[(1 - beI)*(1 + beI)]*PolyLog[2,(1 - eta2)] * (  - 24*vij^(-1) )
       + Log[(1 + eta1)]*Log[(1 - beI)*(1 + beI)]*PolyLog[2, - 1/(z)*( - z + eta2)] * ( 16*vij^(-1) )
       + Log[(1 + eta1)]*Log[(1 - beI)*(1 + beI)]*PolyLog[2, - 1/(z)*( - z + eta1)] * (  - 16*vij^(-1) )
       + Log[(1 + eta1)]*Log[(1 - beI)*(1 + beI)]*PolyLog[2, - 1/(z)*( - z + eta1*eta2)] * ( 16*vij^(-1) )
       + Log[(1 + eta1)]*Log[(1 - beI)*(1 + beI)] * ( 76/3)
       + Log[(1 + eta1)]*Log[( - z + eta1)]*Log[( - z + eta2)]^2 * (  - 8*vij^(-1) )
       + Log[(1 + eta1)]*Log[( - z + eta1)]^2*Log[( - z + eta2)] * ( 8*vij^(-1) )
       + Log[(1 + eta1)]*PolyLog[2,(1 - z)]*ep^(-1) * (  - 8*vij^(-1) )
       + Log[(1 + eta1)]*PolyLog[2,(1 - z)] * ( 40/3*vij^(-1) - 2*beI^(-1) - 2*beJ^(-1) )
       + Log[(1 + eta1)]*PolyLog[2,(1 - eta2)]*ep^(-1) * ( 12*vij^(-1) )
       + Log[(1 + eta1)]*PolyLog[2,(1 - eta2)] * (  - 18*vij^(-1))
       + Log[(1 + eta1)]*PolyLog[2,(1 - eta1)] * ( 12*beI^(-1))
       + Log[(1 + eta1)]*PolyLog[2,1/(1 + eta1)*(1 - eta1)]* (  - 56/3 )
       + Log[(1 + eta1)]*PolyLog[2, - 1/2/(eta1)*(1 - eta1)]* (  - 56/3 )
       + Log[(1 + eta1)]*PolyLog[2, - 1/(z)*( - z + eta2)]*ep^(-1) * (  - 8*vij^(-1) )
       + Log[(1 + eta1)]*PolyLog[2, - 1/(z)*( - z + eta2)]* ( 40/3*vij^(-1) + 2*beI^(-1) + 2*beJ^(-1) )
       + Log[(1 + eta1)]*PolyLog[2, - 1/(z)*( - z + eta1)]*ep^(-1) * ( 8*vij^(-1) )
       + Log[(1 + eta1)]*PolyLog[2, - 1/(z)*( - z + eta1)]* (  - 40/3*vij^(-1) - 2*beI^(-1) + 2*beJ^(-1) )
       + Log[(1 + eta1)]*PolyLog[2, - 1/(z)*( - z + eta1*eta2)]*ep^(-1) * (  - 8*vij^(-1) )
       + Log[(1 + eta1)]*PolyLog[2, - 1/(z)*( - z + eta1*eta2)] * ( 40/3*vij^(-1) - 2*beI^(-1) + 2*beJ^(-1) )
       + Log[(1 + eta1)]*PolyLog[2,1/(z)/(z)*(z^2 - eta1*eta2)] * (  - 12*beJ^(-1) )
       + Log[(1 + eta1)]*PolyLog[3,(1 - z)] * (  - 8*vij^(-1) )
       + Log[(1 + eta1)]*PolyLog[3,(eta2)] * (  - 12*vij^(-1) )
       + Log[(1 + eta1)]*PolyLog[3,1/(1 - z)*(1 - eta2)]* (  - 16*vij^(-1) )
       + Log[(1 + eta1)]*PolyLog[3, - 1/(1 - z)*(z - eta2)]* ( 8*vij^(-1) )
       + Log[(1 + eta1)]*PolyLog[3, - 1/(1 - z)*(z - eta1)]* (  - 16*vij^(-1) )
       + Log[(1 + eta1)]*PolyLog[3, - 1/(1 - eta2)*( - z + eta2)] * ( 32*vij^(-1) )
       + Log[(1 + eta1)]*PolyLog[3, - 1/( - z + eta2)*(z)]* ( 16*vij^(-1) )
       + Log[(1 + eta1)]*PolyLog[3, - 1/( - z + eta1)*(z)]* (  - 16*vij^(-1) )
       + Log[(1 + eta1)]*PolyLog[3,1/( - z + eta1*eta2)*( - z + eta2)] * ( 16*vij^(-1) )
       + Log[(1 + eta1)]*PolyLog[3,1/( - z + eta1*eta2)*( - z + eta1)] * (  - 8*vij^(-1) )
       + Log[(1 + eta1)]*PolyLog[3,1/( - z + eta1*eta2)*(eta1)*( - z + eta2)] * (  - 16*vij^(-1) )
       + Log[(1 + eta1)]*PolyLog[3,1/( - z + eta1*eta2)*(eta2)*( - z + eta1)] * ( 8*vij^(-1) )
       + Log[(1 + eta1)]*PolyLog[3,1/(eta1)*( - z + eta1)]* (  - 8*vij^(-1) )
       + Log[(1 + eta1)]*PolyLog[3,1/(eta1)/(1 - z)*(- z + eta1)] * ( 16*vij^(-1) )
       + Log[(1 + eta1)]*PolyLog[3,1/(eta1)/(1 - eta2)*( - z + eta1)] * (  - 32*vij^(-1) )
       + Log[(1 + eta1)]*PolyLog[3, - 1/(eta1)/(1 - eta2)*( - z + eta1*eta2)] * ( 16*vij^(-1) )
       + Log[(1 + eta1)]*PolyLog[3,1/(eta1)/(eta2)*( - z + eta1*eta2)] * ( 8*vij^(-1) )
       + Log[(1 + eta1)]*PolyLog[3, - 1/(eta1)/(eta2)/(1 - z)*(z)*( - z + eta1*eta2)] * (  - 16*vij^(-1) )
       + Log[(1 + eta1)]*PolyLog[3, - 1/(eta2)*(1 - eta2)]* (  - 24*vij^(-1) )
       + Log[(1 + eta1)]*PolyLog[3,1/(eta2)*( - z + eta2)]* ( 8*vij^(-1) )
       + Log[(1 + eta1)]*PolyLog[3,1/(eta2)/(1 - z)*(- z + eta2)] * (  - 8*vij^(-1) )
       + Log[(1 + eta1)]*PolyLog[3,1/(eta2)/(1 - z)*(z)*(1 - eta2)] * ( 16*vij^(-1) )
       + Log[(1 + eta1)]*PolyLog[3, - 1/(z)*(1 - z)] * ( 8*vij^(-1) )
       + Log[(1 + eta1)]*PolyLog[3, - 1/(z)*( - z + eta2)]* (  - 24*vij^(-1) )
       + Log[(1 + eta1)]*PolyLog[3, - 1/(z)*( - z + eta1)]* ( 24*vij^(-1) )
       + Log[(1 + eta1)]*PolyLog[3, - 1/(z)*( - z + eta1*eta2)] * (  - 8*vij^(-1) )
       + Log[(1 + eta1)]*PolyLog[3,1/(z)/(1 - z)*(z - eta1*eta2)] * ( 16*vij^(-1) )
       + Log[(1 + eta1)]*PolyLog[3, - 1/(z)/(1 - eta2)*( - z + eta2)] * (  - 32*vij^(-1) )
       + Log[(1 + eta1)]*PolyLog[3, - 1/(z)/(1 - eta2)*( - z + eta1*eta2)] * (  - 16*vij^(-1) )
       + Log[(1 + eta1)]*PolyLog[3,1/(z)/(1 - eta2)*(eta2)*( - z + eta1)] * ( 32*vij^(-1) )
       + Log[(1 + eta1)]*PolyLog[3, - 1/(z)/( - z + eta2)*(eta2)*( - z + eta1)] * (  - 16*vij^(-1) )
       + Log[(1 + eta1)]*PolyLog[3,1/(z)/( - z + eta1)*(eta1)*(z - eta2)] * ( 16*vij^(-1) )
       + Log[(1 + eta1)]*Zeta[3] * ( 12*vij^(-1) )
       + Log[(1 + eta1)] * ( 4 )
       + Log[(1 - beI)*(1 + beI)]*ep^(-2) * ( 2 )
       + Log[(1 - beI)*(1 + beI)]*ep^(-1) * (  - 19/3 )
       + Log[(1 - beI)*(1 + beI)]*Pi^2 * (  - 8/9*vij^(-1) )
       + Log[(1 - beI)*(1 + beI)]^2*ep^(-1) * (  - 2 )
       + Log[(1 - beI)*(1 + beI)]^3 * ( 4/3 )
       + Log[(1 - beI)*(1 + beI)]^2*PolyLog[2,(1 - z)]* ( 4*vij^(-1) )
       + Log[(1 - beI)*(1 + beI)]^2*PolyLog[2,(1 - eta2)]* (  - 6*vij^(-1) )
       + Log[(1 - beI)*(1 + beI)]^2*PolyLog[2, - 1/(z)*( - z + eta2)] * ( 4*vij^(-1) )
       + Log[(1 - beI)*(1 + beI)]^2*PolyLog[2, - 1/(z)*( - z + eta1)] * (  - 4*vij^(-1) )
       + Log[(1 - beI)*(1 + beI)]^2*PolyLog[2, - 1/(z)*( - z + eta1*eta2)] * ( 4*vij^(-1) )
       + Log[(1 - beI)*(1 + beI)]^2 * ( 19/3 )
       + Log[(1 - beI)*(1 + beI)]*PolyLog[2,(1 - z)]*ep^(-1) * (  - 4*vij^(-1) )
       + Log[(1 - beI)*(1 + beI)]*PolyLog[2,(1 - z)] * ( 14/3*vij^(-1) - 2*beI^(-1) - 2*beJ^(-1) )
       + Log[(1 - beI)*(1 + beI)]*PolyLog[2,(1 - eta2)]*ep^(-1) * ( 6*vij^(-1) )
       + Log[(1 - beI)*(1 + beI)]*PolyLog[2,(1 - eta2)]* (  - 4/3*vij^(-1) )
       + Log[(1 - beI)*(1 + beI)]*PolyLog[2,(1 - eta1)]* ( 8*beI^(-1) )
       + Log[(1 - beI)*(1 + beI)]*PolyLog[2,(eta2)] * ( 16/3*vij^(-1) )
       + Log[(1 - beI)*(1 + beI)]*PolyLog[2, - 1/(z)*( - z + eta2)]*ep^(-1) * (  - 4*vij^(-1) )
       + Log[(1 - beI)*(1 + beI)]*PolyLog[2, - 1/(z)*( - z + eta2)] * ( 14/3*vij^(-1) + 2*beI^(-1) + 2*beJ^(-1))
       + Log[(1 - beI)*(1 + beI)]*PolyLog[2, - 1/(z)*( - z + eta1)]*ep^(-1) * ( 4*vij^(-1) )
       + Log[(1 - beI)*(1 + beI)]*PolyLog[2, - 1/(z)*( - z + eta1)] * (  - 14/3*vij^(-1) - 2*beI^(-1) + 2*beJ^(-1) )
       + Log[(1 - beI)*(1 + beI)]*PolyLog[2, - 1/(z)*( - z + eta1*eta2)]*ep^(-1) * (  - 4*vij^(-1) )
       + Log[(1 - beI)*(1 + beI)]*PolyLog[2, - 1/(z)*( - z + eta1*eta2)] * ( 14/3*vij^(-1) - 2*beI^(-1) + 2*beJ^(-1) )
       + Log[(1 - beI)*(1 + beI)]*PolyLog[2,1/(z)/(z)*(z^2 - eta1*eta2)] * (  - 8*beJ^(-1) )
       + Log[(1 - beI)*(1 + beI)]*PolyLog[3,(1 - z)] * ( - 4*vij^(-1) )
       + Log[(1 - beI)*(1 + beI)]*PolyLog[3,(1 - eta2)]* ( 6*vij^(-1) )
       + Log[(1 - beI)*(1 + beI)]*PolyLog[3,(eta2)] * ( - 2*vij^(-2) )
       + Log[(1 - beI)*(1 + beI)]*PolyLog[3,1/(1 - z)*(1 - eta2)] * (  - 12*vij^(-1) )
       + Log[(1 - beI)*(1 + beI)]*PolyLog[3, - 1/(1 - z)*(z - eta1)] * (  - 8*vij^(-1) )
       + Log[(1 - beI)*(1 + beI)]*PolyLog[3, - 1/( - z + eta2)*(1 - eta2)] * ( 12*vij^(-1) )
       + Log[(1 - beI)*(1 + beI)]*PolyLog[3,1/( - z + eta2)*( - z + eta1*eta2)] * ( 8*vij^(-1) )
       + Log[(1 - beI)*(1 + beI)]*PolyLog[3, - 1/( - z + eta2)*(z)*(1 - eta2)] * (  - 12*vij^(-1) )
       + Log[(1 - beI)*(1 + beI)]*PolyLog[3,1/(eta1)*( - z + eta1)] * (  - 4*vij^(-1) )
       + Log[(1 - beI)*(1 + beI)]*PolyLog[3,1/(eta1)/(1 - z)*( - z + eta1)] * ( 8*vij^(-1) )
       + Log[(1 - beI)*(1 + beI)]*PolyLog[3,1/(eta1)/(1 - eta2)*( - z + eta1)] * (  - 12*vij^(-1) )
       + Log[(1 - beI)*(1 + beI)]*PolyLog[3, - 1/(eta1)/(1 - eta2)*( - z + eta1*eta2)] * ( 12*vij^(-1) )
       + Log[(1 - beI)*(1 + beI)]*PolyLog[3,1/(eta1)/( - z + eta2)*( - z + eta1*eta2)] * (  - 8*vij^(-1) )
       + Log[(1 - beI)*(1 + beI)]*PolyLog[3,1/(eta1)/(z - eta2)*(z)*( - z + eta1)] * ( 8*vij^(-1) )
       + Log[(1 - beI)*(1 + beI)]*PolyLog[3,1/(eta1)/(eta2)*( - z + eta1*eta2)] * ( 4*vij^(-1) )
       + Log[(1 - beI)*(1 + beI)]*PolyLog[3, - 1/(eta1)/(eta2)/(1 - z)*(z)*( - z + eta1*eta2)] * (  - 8*vij^(-1) )
       + Log[(1 - beI)*(1 + beI)]*PolyLog[3, - 1/(eta2)*(1 - eta2)] * (  - 6*vij^(-1) )
       + Log[(1 - beI)*(1 + beI)]*PolyLog[3,1/(eta2)*( - z + eta2)] * ( 4*vij^(-1) )
       + Log[(1 - beI)*(1 + beI)]*PolyLog[3,1/(eta2)/(1 - z)*(z)*(1 - eta2)] * ( 12*vij^(-1) )
       + Log[(1 - beI)*(1 + beI)]*PolyLog[3, - 1/(z)*(1 - z)] * ( 4*vij^(-1) )
       + Log[(1 - beI)*(1 + beI)]*PolyLog[3, - 1/(z)*( - z + eta2)] * (  - 4*vij^(-1) )
       + Log[(1 - beI)*(1 + beI)]*PolyLog[3, - 1/(z)*( - z + eta1)] * ( 4*vij^(-1) )
       + Log[(1 - beI)*(1 + beI)]*PolyLog[3, - 1/(z)*( - z + eta1*eta2)] * (  - 4*vij^(-1) )
       + Log[(1 - beI)*(1 + beI)]*PolyLog[3,1/(z)/(1- z)*(z - eta1*eta2)] * ( 8*vij^(-1) )
       + Log[(1 - beI)*(1 + beI)]*PolyLog[3, - 1/(z)/(1 - eta2)*( - z + eta1*eta2)] * (  - 12*vij^(-1) )
       + Log[(1 - beI)*(1 + beI)]*PolyLog[3,1/(z)/(1- eta2)*(eta2)*( - z + eta1)] * ( 12*vij^(-1) )
       + Log[(1 - beI)*(1 + beI)]*PolyLog[3, - 1/(z)/( - z + eta2)*(eta2)*( - z + eta1)] * (  - 8*vij^(-1) )
       + Log[(1 - beI)*(1 + beI)]*Zeta[3] * ( 2*vij^(-2) )
       + Log[(1 - beI)*(1 + beI)] * (  - 70/9 )
       + Log[( - z + eta2)]^2*Pi^2 * (  - 5/18*vij^(-1) )
       + Log[( - z + eta2)]^4 * (  - 7/9*vij^(-1) )
       + Log[( - z + eta2)]^3*Log[( - z^2 + eta1*eta2)] * ( 107/12*vij^(-1) )
       + Log[( - z + eta2)]^2*Log[ - ( - z + eta1*eta2)]^2 * ( 8/3*vij^(-1) )
       + Log[( - z + eta2)]^2*Log[ - ( - z + eta1*eta2)]*Log[(- z^2 + eta1*eta2)] * (  - 5/2*vij^(-1) )
       + Log[( - z + eta2)]^2*Log[( - z^2 + eta1*eta2)]^2 * (  - 7/4*vij^(-1) )
       + Log[( - z + eta2)]^2*PolyLog[2,(1 - z)] * (  - 9/4*vij^(-1) )
       + Log[( - z + eta2)]^2*PolyLog[2,(1 - eta2)] * ( 21/2*vij^(-1) )
       + Log[( - z + eta2)]^2*PolyLog[2,(1 - eta1)] * ( 3/2*vij^(-1) )
       + Log[( - z + eta2)]^2*PolyLog[2,1/(1 - z)*(1 - eta2)] * (  - 5/2*vij^(-1) )
       + Log[( - z + eta2)]^2*PolyLog[2,1/(1 - z)*(1 - eta1)] * (  - 3/2*vij^(-1) )
       + Log[( - z + eta2)]^2*PolyLog[2, - 1/( - z + eta2)/( - z + eta1*eta2)*(eta2)*(1 - z)*(z - eta1)] * ( - 1/2*vij^(-1) )
       + Log[( - z + eta2)]^2*PolyLog[2, - 1/( - z + eta1)/( - z + eta1*eta2)*(eta1)*(1 - z)*(z - eta2)] * ( 1/2*vij^(-1) )
       + Log[( - z + eta2)]^2*PolyLog[2,1/( - z + eta1*eta2)*(eta1)*(eta2)] * (  - 41/4*vij^(-1) )
       + Log[( - z + eta2)]^2*PolyLog[2,1/(eta1)/(1 - eta2)*( - z + eta1)] * ( 37/4*vij^(-1) )
       + Log[( - z + eta2)]^2*PolyLog[2,1/(eta2)/(1 - eta1)*( - z + eta2)] * ( 4*vij^(-1) )
       + Log[( - z + eta2)]^2*PolyLog[2, - 1/(z)*( - z + eta2)] * (  - 3/4*vij^(-1) )
       + Log[( - z + eta2)]^2*PolyLog[2, - 1/(z)*( - z + eta1)] * ( 45/4*vij^(-1) )
       + Log[( - z + eta2)]^2*PolyLog[2, - 1/(z)/( - z + eta2)*(eta2)*( - z + eta1)] * (  - 3/2*vij^(-1) )
       + Log[( - z + eta2)]*Log[ - ( - z + eta1*eta2)]*Pi^2 * ( - 1127/108*vij^(-1) )
       + Log[( - z + eta2)]*Log[ - ( - z + eta1*eta2)]^3 * (  - 853/54*vij^(-1) )
       + Log[( - z + eta2)]*Log[ - ( - z + eta1*eta2)]^2*Log[(- z^2 + eta1*eta2)] * (  - 7/2*vij^(-1) )
       + Log[( - z + eta2)]*Log[ - ( - z + eta1*eta2)]*Log[(- z^2 + eta1*eta2)]^2 * ( 5/2*vij^(-1) )
       + Log[( - z + eta2)]*Log[ - ( - z + eta1*eta2)]*PolyLog[2,(1 - z)] * ( 11/2*vij^(-1) )
       + Log[( - z + eta2)]*Log[ - ( - z + eta1*eta2)]*PolyLog[2,(1 - eta2)] * ( 59/6*vij^(-1) )
       + Log[( - z + eta2)]*Log[ - ( - z + eta1*eta2)]*PolyLog[2,(1 - eta1)] * (  - 32/3*vij^(-1) )
       + Log[( - z + eta2)]*Log[ - ( - z + eta1*eta2)]*PolyLog[2,1/(1 - z)*(1 - eta2)] * (  - 3*vij^(-1) )
       + Log[( - z + eta2)]*Log[ - ( - z + eta1*eta2)]*PolyLog[2,1/(1 - z)*(1 - eta1)] * ( 40/3*vij^(-1) )
       + Log[( - z + eta2)]*Log[ - ( - z + eta1*eta2)]*PolyLog[2,- 1/( - z + eta2)/( - z + eta1*eta2)*(eta2)*(1- z)*(z - eta1)] * ( 6*vij^(-1) )
       + Log[( - z + eta2)]*Log[ - ( - z + eta1*eta2)]*PolyLog[2,1/( - z + eta1*eta2)*(eta1)*(eta2)] * (  - 23/3*vij^(-1) )
       + Log[( - z + eta2)]*Log[ - ( - z + eta1*eta2)]*PolyLog[2,- 1/(z)*( - z + eta2)] * ( 37/6*vij^(-1) )
       + Log[( - z + eta2)]*Log[ - ( - z + eta1*eta2)]*PolyLog[2,- 1/(z)*( - z + eta1)] * ( 46/3*vij^(-1) )
       + Log[( - z + eta2)]*Log[ - ( - z + eta1*eta2)]*PolyLog[2,- 1/(z)/( - z + eta2)*(eta2)*( - z + eta1)] * ( - 7*vij^(-1) )
       + Log[( - z + eta2)]*Log[( - z^2 + eta1*eta2)]*Pi^2 * ( 43/6*vij^(-1) )
       + Log[( - z + eta2)]*Log[( - z^2 + eta1*eta2)]^3 * ( 1/3*vij^(-1) )
       + Log[( - z + eta2)]*Log[( - z^2 + eta1*eta2)]*PolyLog[2,(1 - z)] * (  - 7/2*vij^(-1) )
       + Log[( - z + eta2)]*Log[( - z^2 + eta1*eta2)]*PolyLog[2,(1 - eta2)] * (  - 21*vij^(-1) )
       + Log[( - z + eta2)]*Log[( - z^2 + eta1*eta2)]*PolyLog[2,(1 - eta1)] * ( 6*vij^(-1) )
       + Log[( - z + eta2)]*Log[( - z^2 + eta1*eta2)]*PolyLog[2,1/(1 - z)*(1 - eta2)] * ( 6*vij^(-1) )
       + Log[( - z + eta2)]*Log[( - z^2 + eta1*eta2)]*PolyLog[2,1/(1 - z)*(1 - eta1)] * (  - 6*vij^(-1) )
       + Log[( - z + eta2)]*Log[( - z^2 + eta1*eta2)]*PolyLog[2,- 1/( - z + eta2)/( - z + eta1*eta2)*(eta2)*(1- z)*(z - eta1)] * (  - 6*vij^(-1) )
       + Log[( - z + eta2)]*Log[( - z^2 + eta1*eta2)]*PolyLog[2,- 1/( - z + eta1)/( - z + eta1*eta2)*(eta1)*(1- z)*(z - eta2)] * (  - 2*vij^(-1) )
       + Log[( - z + eta2)]*Log[( - z^2 + eta1*eta2)]*PolyLog[2,1/( - z + eta1*eta2)*(eta1)*(eta2)] * ( 37/2*vij^(-1))
       + Log[( - z + eta2)]*Log[( - z^2 + eta1*eta2)]*PolyLog[2,1/(eta1)/(1 - eta2)*( - z + eta1)] * (  - 21/2*vij^(-1) )
       + Log[( - z + eta2)]*Log[( - z^2 + eta1*eta2)]*PolyLog[2,1/(eta2)/(1 - eta1)*( - z + eta2)] * ( 6*vij^(-1) )
       + Log[( - z + eta2)]*Log[( - z^2 + eta1*eta2)]*PolyLog[2,- 1/(z)*( - z + eta2)] * ( 1/2*vij^(-1) )
       + Log[( - z + eta2)]*Log[( - z^2 + eta1*eta2)]*PolyLog[2,- 1/(z)*( - z + eta1)] * (  - 57/2*vij^(-1) )
       + Log[( - z + eta2)]*Log[( - z^2 + eta1*eta2)]*PolyLog[2,- 1/(z)/( - z + eta2)*(eta2)*( - z + eta1)] * ( 12*vij^(-1) )
       + Log[( - z + eta2)]*PolyLog[3,(1 - eta1)] * (  - 187/18*vij^(-1) )
       + Log[( - z + eta2)]*PolyLog[3,(eta1)] * (  - 103/18*vij^(-1) )
       + Log[( - z + eta2)]*PolyLog[3,1/(1 - z)*(1 - eta2)]* ( 2/3*vij^(-1) )
       + Log[( - z + eta2)]*PolyLog[3, - 1/(1 - z)*(z - eta1)] * ( 20/3*vij^(-1) )
       + Log[( - z + eta2)]*PolyLog[3, - 1/(1 - z)/(z - eta1*eta2)*(z - eta1)*(z - eta2)] * (  - 5*vij^(-1) )
       + Log[( - z + eta2)]*PolyLog[3,1/( - z + eta1*eta2)*(- z + eta2)] * (  - 3/2*vij^(-1) )
       + Log[( - z + eta2)]*PolyLog[3,1/( - z + eta1*eta2)*(- z + eta1)] * ( 1/2*vij^(-1) )
       + Log[( - z + eta2)]*PolyLog[3,1/( - z + eta1*eta2)*(eta1)*(eta2)] * ( 1049/18*vij^(-1) )
       + Log[( - z + eta2)]*PolyLog[3, - 1/(z - eta1)/(z - eta2)*(1 - z)*(z - eta1*eta2)] * ( 5/3*vij^(-1) )
       + Log[( - z + eta2)]*PolyLog[3,1/( - z^2 + eta1*eta2)*( - z + eta1*eta2)] * (  - 7*vij^(-1) )
       + Log[( - z + eta2)]*PolyLog[3,1/( - z^2 + eta1*eta2)*(eta1)*( - z + eta2)] * (  - vij^(-1) )
       + Log[( - z + eta2)]*PolyLog[3,1/( - z^2 + eta1*eta2)*(eta2)*( - z + eta1)] * (  - vij^(-1) )
       + Log[( - z + eta2)]*PolyLog[3,1/( - z^2 + eta1*eta2)*(z)*( - z + eta1*eta2)] * ( 7*vij^(-1) )
       + Log[( - z + eta2)]*PolyLog[3, - 1/(eta1)*(1 - eta1)] * (  - 115/18*vij^(-1) )
       + Log[( - z + eta2)]*PolyLog[3,1/(eta1)*( - z + eta1)] * ( 4*vij^(-1) )
       + Log[( - z + eta2)]*PolyLog[3,1/(eta1)/(1 - z)*( - z + eta1)] * (  - 197/18*vij^(-1) )
       + Log[( - z + eta2)]*PolyLog[3,1/(eta1)/(1 - z)*(z)*(1 - eta1)] * ( 7/18*vij^(-1) )
       + Log[( - z + eta2)]*PolyLog[3,1/(eta1)/(1 - eta2)*( - z + eta1)] * ( 77/6*vij^(-1) )
       + Log[( - z + eta2)]*PolyLog[3, - 1/(eta1)/(1 - eta2)*( - z + eta1*eta2)] * (  - 11/2*vij^(-1) )
       + Log[( - z + eta2)]*PolyLog[3,1/(eta1)/(eta2)*(- z^2 + eta1*eta2)] * (  - 4*vij^(-1) )
       + Log[( - z + eta2)]*PolyLog[3, - 1/(eta1)/(eta2)/(1 - z)*(z)*( - z + eta1*eta2)] * ( 7*vij^(-1) )
       + Log[( - z + eta2)]*PolyLog[3,1/(eta2)*(z)] * ( 10/3*vij^(-1) )
       + Log[( - z + eta2)]*PolyLog[3,1/(eta2)/(1 - z)*(z)*(1 - eta2)] * (  - 20/3*vij^(-1) )
       + Log[( - z + eta2)]*PolyLog[3,1/(eta2)/(1 - eta1)*( - z + eta2)] * (  - 3/2*vij^(-1) )
       + Log[( - z + eta2)]*PolyLog[3, - 1/(eta2)/(1 - eta1)*( - z + eta1*eta2)] * (  - 17/6*vij^(-1) )
       + Log[( - z + eta2)]*PolyLog[3, - 1/(z)*( - z + eta1*eta2)] * ( 1121/18*vij^(-1) )
       + Log[( - z + eta2)]*PolyLog[3,1/(z)*(eta1)*(eta2)] * ( 1037/18*vij^(-1) )
       + Log[( - z + eta2)]*PolyLog[3,1/(z)/(1 - z)*(z- eta1*eta2)] * (  - 7*vij^(-1) )
       + Log[( - z + eta2)]*PolyLog[3,1/(z)/(1 - eta2)*(eta2)*( - z + eta1)] * (  - 41/3*vij^(-1) )
       + Log[( - z + eta2)]*PolyLog[3, - 1/(z)/(1 - eta1)*( - z + eta1)] * (  - 101/18*vij^(-1) )
       + Log[( - z + eta2)]*PolyLog[3, - 1/(z)/(1 - eta1)*( - z + eta1*eta2)] * (  - 2/3*vij^(-1) )
       + Log[( - z + eta2)]*PolyLog[3, - 1/(z)/(1 - eta1)/(1 - eta2)*(1 - z)*( - z + eta1*eta2)] * ( 4/3*vij^(-1) )
       + Log[( - z + eta2)]*PolyLog[3,1/(z)/(1 - eta1)/(1 - eta2)*( - z + eta1)*( - z + eta2)] * (  - 10/3*vij^(-1) )
       + Log[( - z + eta2)]*PolyLog[3,1/(z)/( - z + eta1)*(eta1)*(z - eta2)] * (  - vij^(-1) )
       + Log[( - z + eta2)]*Zeta[3] * (  - 737/18*vij^(-1) )
       + Log[( - z + eta1)]*Log[( - z + eta2)]*Pi^2 * ( 509/216*vij^(-1) )
       + Log[( - z + eta1)]*Log[( - z + eta2)]^3 * ( 443/216*vij^(-1) )
       + Log[( - z + eta1)]*Log[( - z + eta2)]^2*Log[ - ( - z + eta1*eta2)] * ( 35/3*vij^(-1) )
       + Log[( - z + eta1)]*Log[( - z + eta2)]^2*Log[( - z^2 + eta1*eta2)] * (  - 11/2*vij^(-1) )
       + Log[( - z + eta1)]*Log[( - z + eta2)]*Log[ - ( - z + eta1*eta2)]^2 * (  - 99/4*vij^(-1) )
       + Log[( - z + eta1)]*Log[( - z + eta2)]*Log[( - z^2 + eta1*eta2)]^2 * ( 2*vij^(-1) )
       + Log[( - z + eta1)]*Log[( - z + eta2)]*PolyLog[2,(1 - z)] * ( 8*vij^(-1) )
       + Log[( - z + eta1)]*Log[( - z + eta2)]*PolyLog[2,(1 - eta1)] * (  - 9*vij^(-1) )
       + Log[( - z + eta1)]*Log[( - z + eta2)]*PolyLog[2,1/(1- z)*(1 - eta2)] * (  - vij^(-1) )
       + Log[( - z + eta1)]*Log[( - z + eta2)]*PolyLog[2,1/(1- z)*(1 - eta1)] * ( 9*vij^(-1) )
       + Log[( - z + eta1)]*Log[( - z + eta2)]*PolyLog[2, - 1/( - z + eta2)/( - z + eta1*eta2)*(eta2)*(1 - z)*(z - eta1)] * ( 7*vij^(-1) )
       + Log[( - z + eta1)]*Log[( - z + eta2)]*PolyLog[2, - 1/( - z + eta1)/( - z + eta1*eta2)*(eta1)*(1 - z)*(z - eta2)] * ( vij^(-1) )
       + Log[( - z + eta1)]*Log[( - z + eta2)]*PolyLog[2,1/(- z + eta1*eta2)*(eta1)*(eta2)] * ( 2*vij^(-1) )
       + Log[( - z + eta1)]*Log[( - z + eta2)]*PolyLog[2,1/(eta1)/(1 - eta2)*( - z + eta1)] * (  - 8*vij^(-1) )
       + Log[( - z + eta1)]*Log[( - z + eta2)]*PolyLog[2,1/(eta2)/(1 - eta1)*( - z + eta2)] * (  - 9*vij^(-1) )
       + Log[( - z + eta1)]*Log[( - z + eta2)]*PolyLog[2, - 1/(z)*( - z + eta2)] * ( vij^(-1) )
       + Log[( - z + eta1)]*Log[( - z + eta2)]*PolyLog[2, - 1/(z)*( - z + eta1)] * ( 6*vij^(-1) )
       + Log[( - z + eta1)]*Log[( - z + eta2)]*PolyLog[2, - 1/(z)/( - z + eta2)*(eta2)*( - z + eta1)] * (  - 9*vij^(-1) )
       + Log[( - z + eta1)]^2*Pi^2 * ( 505/216*vij^(-1) )
       + Log[( - z + eta1)]^2*Log[( - z + eta2)]^2 * ( 41/12*vij^(-1) )
       + Log[( - z + eta1)]^2*Log[( - z + eta2)]*Log[ - ( - z + eta1*eta2)] * (  - 91/6*vij^(-1) )
       + Log[( - z + eta1)]^2*Log[( - z + eta2)]*Log[( - z^2 + eta1*eta2)] * ( 4*vij^(-1) )
       + Log[( - z + eta1)]^3*Log[( - z + eta2)] * (  - 83/18*vij^(-1) )
       + Log[( - z + eta1)]^4 * ( 145/54*vij^(-1) )
       + Log[( - z + eta1)]^3*Log[( - z^2 + eta1*eta2)] * (  - 1/6*vij^(-1) )
       + Log[( - z + eta1)]^2*Log[ - ( - z + eta1*eta2)]^2 * ( 9425/576*vij^(-1) )
       + Log[( - z + eta1)]^2*Log[ - ( - z + eta1*eta2)]*Log[(- z^2 + eta1*eta2)] * ( 3/2*vij^(-1) )
       + Log[( - z + eta1)]^2*Log[( - z^2 + eta1*eta2)]^2 * (  - 5/4*vij^(-1) )
       + Log[( - z + eta1)]^2*PolyLog[2,(1 - z)] * (  - 3*vij^(-1) )
       + Log[( - z + eta1)]^2*PolyLog[2,(1 - eta2)] * (  - vij^(-1) )
       + Log[( - z + eta1)]^2*PolyLog[2,(1 - eta1)] * ( 5*vij^(-1) )
       + Log[( - z + eta1)]^2*PolyLog[2,1/(1 - z)*(1 - eta2)] * ( vij^(-1) )
       + Log[( - z + eta1)]^2*PolyLog[2,1/(1 - z)*(1 - eta1)] * (  - 5*vij^(-1) )
       + Log[( - z + eta1)]^2*PolyLog[2, - 1/( - z + eta2)/( - z + eta1*eta2)*(eta2)*(1 - z)*(z - eta1)] * ( - 4*vij^(-1) )
       + Log[( - z + eta1)]^2*PolyLog[2,1/( - z + eta1*eta2)*(eta1)*(eta2)] * (  - 3/2*vij^(-1) )
       + Log[( - z + eta1)]^2*PolyLog[2,1/(eta2)/(1 - eta1)*( - z + eta2)] * ( 5*vij^(-1) )
       + Log[( - z + eta1)]^2*PolyLog[2, - 1/(z)*( - z + eta2)] * (  - vij^(-1) )
       + Log[( - z + eta1)]^2*PolyLog[2, - 1/(z)*( - z + eta1)] * (  - 4*vij^(-1) )
       + Log[( - z + eta1)]^2*PolyLog[2, - 1/(z)/( - z + eta2)*(eta2)*( - z + eta1)] * ( 11/2*vij^(-1) )
       + Log[( - z + eta1)]*Log[ - ( - z + eta1*eta2)]*Pi^2 * ( 9455/1728*vij^(-1) )
       + Log[( - z + eta1)]*Log[ - ( - z + eta1*eta2)]^3 * ( 6529/576*vij^(-1) )
       + Log[( - z + eta1)]*Log[ - ( - z + eta1*eta2)]^2*Log[(- z^2 + eta1*eta2)] * ( 33/2*vij^(-1) )
       + Log[( - z + eta1)]*Log[ - ( - z + eta1*eta2)]*PolyLog[2,(1 - z)] * (  - 24*vij^(-1) )
       + Log[( - z + eta1)]*Log[ - ( - z + eta1*eta2)]*PolyLog[2,(1 - eta2)] * (  - 17/3*vij^(-1) )
       + Log[( - z + eta1)]*Log[ - ( - z + eta1*eta2)]*PolyLog[2,(1 - eta1)] * ( 17*vij^(-1) )
       + Log[( - z + eta1)]*Log[ - ( - z + eta1*eta2)]*PolyLog[2,1/(1 - z)*(1 - eta2)] * (  - vij^(-1) )
       + Log[( - z + eta1)]*Log[ - ( - z + eta1*eta2)]*PolyLog[2,1/(1 - z)*(1 - eta1)] * (  - 56/3*vij^(-1) )
       + Log[( - z + eta1)]*Log[ - ( - z + eta1*eta2)]*PolyLog[2,- 1/( - z + eta2)/( - z + eta1*eta2)*(eta2)*(1- z)*(z - eta1)] * (  - 15*vij^(-1) )
       + Log[( - z + eta1)]*Log[ - ( - z + eta1*eta2)]*PolyLog[2,- 1/( - z + eta1)/( - z + eta1*eta2)*(eta1)*(1- z)*(z - eta2)] * ( 7*vij^(-1) )
       + Log[( - z + eta1)]*Log[ - ( - z + eta1*eta2)]*PolyLog[2,1/( - z + eta1*eta2)*(eta1)*(eta2)] * ( 35/3*vij^(-1))
       + Log[( - z + eta1)]*Log[ - ( - z + eta1*eta2)]*PolyLog[2,1/(eta2)/(1 - eta1)*( - z + eta2)] * ( 18*vij^(-1) )
       + Log[( - z + eta1)]*Log[ - ( - z + eta1*eta2)]*PolyLog[2,- 1/(z)*( - z + eta2)] * (  - 13*vij^(-1) )
       + Log[( - z + eta1)]*Log[ - ( - z + eta1*eta2)]*PolyLog[2,- 1/(z)*( - z + eta1)] * (  - 89/3*vij^(-1) )
       + Log[( - z + eta1)]*Log[ - ( - z + eta1*eta2)]*PolyLog[2,- 1/(z)/( - z + eta2)*(eta2)*( - z + eta1)] * ( 25*vij^(-1) )
       + Log[( - z + eta1)]*Log[( - z^2 + eta1*eta2)]*Pi^2 * ( 769/1728*vij^(-1) )
       + Log[( - z + eta1)]*Log[( - z^2 + eta1*eta2)]^3 * ( 193/1728*vij^(-1) )
       + Log[( - z + eta1)]*Log[( - z^2 + eta1*eta2)]*PolyLog[2,(1 - z)] * (  - 2*vij^(-1) )
       + Log[( - z + eta1)]*Log[( - z^2 + eta1*eta2)]*PolyLog[2,(1 - eta2)] * ( 2*vij^(-1) )
       + Log[( - z + eta1)]*Log[( - z^2 + eta1*eta2)]*PolyLog[2,(1 - eta1)] * (  - vij^(-1) )
       + Log[( - z + eta1)]*Log[( - z^2 + eta1*eta2)]*PolyLog[2,1/(1 - z)*(1 - eta2)] * (  - vij^(-1) )
       + Log[( - z + eta1)]*Log[( - z^2 + eta1*eta2)]*PolyLog[2,1/(1 - z)*(1 - eta1)] * ( vij^(-1) )
       + Log[( - z + eta1)]*Log[( - z^2 + eta1*eta2)]*PolyLog[2,- 1/( - z + eta2)/( - z + eta1*eta2)*(eta2)*(1- z)*(z - eta1)] * ( vij^(-1) )
       + Log[( - z + eta1)]*Log[( - z^2 + eta1*eta2)]*PolyLog[2,- 1/( - z + eta1)/( - z + eta1*eta2)*(eta1)*(1- z)*(z - eta2)] * (  - vij^(-1) )
       + Log[( - z + eta1)]*Log[( - z^2 + eta1*eta2)]*PolyLog[2,1/( - z + eta1*eta2)*(eta1)*(eta2)] * ( vij^(-1) )
       + Log[( - z + eta1)]*Log[( - z^2 + eta1*eta2)]*PolyLog[2,1/(eta1)/(1 - eta2)*( - z + eta1)] * ( 8*vij^(-1) )
       + Log[( - z + eta1)]*Log[( - z^2 + eta1*eta2)]*PolyLog[2,1/(eta2)/(1 - eta1)*( - z + eta2)] * (  - vij^(-1) )
       + Log[( - z + eta1)]*Log[( - z^2 + eta1*eta2)]*PolyLog[2,- 1/(z)*( - z + eta2)] * ( vij^(-1) )
       + Log[( - z + eta1)]*Log[( - z^2 + eta1*eta2)]*PolyLog[2,- 1/(z)*( - z + eta1)] * ( 2*vij^(-1) )
       + Log[( - z + eta1)]*Log[( - z^2 + eta1*eta2)]*PolyLog[2,- 1/(z)/( - z + eta2)*(eta2)*( - z + eta1)] * ( - 2*vij^(-1) )
       + Log[( - z + eta1)]*PolyLog[3,(1 - z)] * ( 4*vij^(-1) )
       + Log[( - z + eta1)]*PolyLog[3,(1 - eta1)] * (  - 4*vij^(-1) )
       + Log[( - z + eta1)]*PolyLog[3,(eta2)] * ( 4*vij^(-1) )
       + Log[( - z + eta1)]*PolyLog[3,1/(1 - z)*(1 - eta2)]* ( 20*vij^(-1) )
       + Log[( - z + eta1)]*PolyLog[3,1/(1 - z)*(1 - eta1)]* ( 10*vij^(-1) )
       + Log[( - z + eta1)]*PolyLog[3, - 1/(1 - z)/(z - eta1*eta2)*(z - eta1)*(z - eta2)] * ( 22/3*vij^(-1) )
       + Log[( - z + eta1)]*PolyLog[3, - 1/( - z + eta2)*(1- eta2)] * ( 6*vij^(-1) )
       + Log[( - z + eta1)]*PolyLog[3, - 1/( - z + eta2)*(z)*(1 - eta2)] * (  - 1055/36*vij^(-1) )
       + Log[( - z + eta1)]*PolyLog[3, - 1/( - z + eta2)/(- z + eta1*eta2)*(eta2)*(1 - z)*(z - eta1)] * ( 4*vij^(-1) )
       + Log[( - z + eta1)]*PolyLog[3, - 1/( - z + eta1)*(1- eta1)] * ( 4*vij^(-1) )
       + Log[( - z + eta1)]*PolyLog[3,1/( - z + eta1)*( - z + eta1*eta2)] * (  - 103/9*vij^(-1) )
       + Log[( - z + eta1)]*PolyLog[3, - 1/( - z + eta1)/(- z + eta1*eta2)*(eta1)*(1 - z)*(z - eta2)] * ( 4*vij^(-1) )
       + Log[( - z + eta1)]*PolyLog[3,1/( - z + eta1*eta2)*(- z + eta2)] * (  - 19/3*vij^(-1) )
       + Log[( - z + eta1)]*PolyLog[3,1/( - z + eta1*eta2)*(- z + eta1)] * ( 491/96*vij^(-1) )
       + Log[( - z + eta1)]*PolyLog[3,1/( - z + eta1*eta2)*(eta1)*( - z + eta2)] * (  - 4*vij^(-1) )
       + Log[( - z + eta1)]*PolyLog[3,1/( - z + eta1*eta2)*(eta2)*( - z + eta1)] * (  - 4*vij^(-1) )
       + Log[( - z + eta1)]*PolyLog[3,1/( - z^2 + eta1*eta2)*( - z + eta1*eta2)] * (  - 2*vij^(-1) )
       + Log[( - z + eta1)]*PolyLog[3,1/( - z^2 + eta1*eta2)*(z)*( - z + eta1*eta2)] * ( 7*vij^(-1) )
       + Log[( - z + eta1)]*PolyLog[3,1/(z^2 - eta1*eta2)*(z)^2] * (  - 1633/288*vij^(-1) )
       + Log[( - z + eta1)]*PolyLog[3, - 1/(eta1)*(1 - eta1)] * (  - 4*vij^(-1) )
       + Log[( - z + eta1)]*PolyLog[3,1/(eta1)*( - z + eta1)] * ( 4*vij^(-1) )
       + Log[( - z + eta1)]*PolyLog[3,1/(eta1)/(1 - z)*( - z + eta1)] * (  - 4*vij^(-1) )
       + Log[( - z + eta1)]*PolyLog[3,1/(eta1)/(1 - eta2)*( - z + eta1)] * (  - 671/288*vij^(-1) )
       + Log[( - z + eta1)]*PolyLog[3, - 1/(eta1)/(1 - eta2)*( - z + eta1*eta2)] * (  - 1439/288*vij^(-1) )
       + Log[( - z + eta1)]*PolyLog[3, - 1/(eta1)/(eta2)/(1 - z)*(z)*( - z + eta1*eta2)] * ( 12*vij^(-1) )
       + Log[( - z + eta1)]*PolyLog[3,1/(eta2)/(1 - z)*( - z + eta2)] * ( 50/3*vij^(-1) )
       + Log[( - z + eta1)]*PolyLog[3,1/(eta2)/(1 - eta1)*( - z + eta2)] * (  - 7/3*vij^(-1) )
       + Log[( - z + eta1)]*PolyLog[3, - 1/(eta2)/(1 - eta1)*( - z + eta1*eta2)] * ( 7/3*vij^(-1) )
       + Log[( - z + eta1)]*PolyLog[3, - 1/(z)*(1 - z)] * ( 4*vij^(-1) )
       + Log[( - z + eta1)]*PolyLog[3, - 1/(z)*( - z + eta2)] * ( 4*vij^(-1) )
       + Log[( - z + eta1)]*PolyLog[3, - 1/(z)*( - z + eta1)] * ( 4*vij^(-1) )
       + Log[( - z + eta1)]*PolyLog[3,1/(z)*(eta1)*(eta2)] * (  - 4*vij^(-1) )
       + Log[( - z + eta1)]*PolyLog[3,1/(z)/(1 - z)*(z- eta1*eta2)] * (  - 20*vij^(-1) )
       + Log[( - z + eta1)]*PolyLog[3, - 1/(z)/(1 - eta2)*( - z + eta2)] * ( 1727/36*vij^(-1) )
       + Log[( - z + eta1)]*PolyLog[3,1/(z)/(1 - eta1)/(1 - eta2)*( - z + eta1)*( - z + eta2)] * ( 10/3*vij^(-1) )
       + Log[( - z + eta1)]*PolyLog[3, - 1/(z)/( - z + eta2)*(eta2)*( - z + eta1)] * (  - 4*vij^(-1) )
       + Log[( - z + eta1)]*PolyLog[3,1/(z)/( - z + eta1)*(eta1)*(z - eta2)] * (  - 4*vij^(-1) )
       + Log[( - z + eta1)]*PolyLog[3,1/(z)/( - z + eta1*eta2)*( - z^2 + eta1*eta2)] * (  - 5*vij^(-1) )
       + Log[( - z + eta1)]*PolyLog[3,1/(z)/(z)*(z^2 - eta1*eta2)] * ( 481/288*vij^(-1) )
       + Log[( - z + eta1)]*Zeta[3] * (  - 5569/288*vij^(-1) )
       + Log[ - ( - z + eta1*eta2)]^2*Pi^2 * ( 79/48*vij^(-1) )
       + Log[ - ( - z + eta1*eta2)]^3*Log[( - z^2 + eta1*eta2)]* (  - 35/24*vij^(-1) )
       + Log[ - ( - z + eta1*eta2)]^2*Log[( - z^2 + eta1*eta2)]^2* (  - 7/8*vij^(-1) )
       + Log[ - ( - z + eta1*eta2)]^2*PolyLog[2,(1 - z)] * (  - 49/6*vij^(-1) )
       + Log[ - ( - z + eta1*eta2)]^2*PolyLog[2,(1 - eta2)] * ( 5/4*vij^(-1) )
       + Log[ - ( - z + eta1*eta2)]^2*PolyLog[2,(1 - eta1)] * ( 19/3*vij^(-1) )
       + Log[ - ( - z + eta1*eta2)]^2*PolyLog[2,1/(1 - z)*(1- eta2)] * (  - 29/12*vij^(-1) )
       + Log[ - ( - z + eta1*eta2)]^2*PolyLog[2,1/(1 - z)*(1- eta1)] * (  - 83/9*vij^(-1) )
       + Log[ - ( - z + eta1*eta2)]^2*PolyLog[2, - 1/( - z + eta2)/( - z + eta1*eta2)*(eta2)*(1 - z)*(z - eta1)] * (  - 3/2*vij^(-1) )
       + Log[ - ( - z + eta1*eta2)]^2*PolyLog[2, - 1/( - z + eta1)/( - z + eta1*eta2)*(eta1)*(1 - z)*(z - eta2)] * (  - 3/2*vij^(-1) )
       + Log[ - ( - z + eta1*eta2)]^2*PolyLog[2,1/( - z + eta1*eta2)*(eta1)*(eta2)] * (  - 1/4*vij^(-1) )
       + Log[ - ( - z + eta1*eta2)]^2*PolyLog[2,1/(eta1)/(1- eta2)*( - z + eta1)] * (  - 67/12*vij^(-1) )
       + Log[ - ( - z + eta1*eta2)]^2*PolyLog[2, - 1/(z)*(- z + eta2)] * (  - 31/12*vij^(-1) )
       + Log[ - ( - z + eta1*eta2)]^2*PolyLog[2, - 1/(z)*(- z + eta1)] * (  - 47/12*vij^(-1) )
       + Log[ - ( - z + eta1*eta2)]^2*PolyLog[2, - 1/(z)/(- z + eta2)*(eta2)*( - z + eta1)] * (  - 2*vij^(-1) )
       + Log[ - ( - z + eta1*eta2)]*Log[( - z^2 + eta1*eta2)]*Pi^2 * (  - 21/8*vij^(-1) )
       + Log[ - ( - z + eta1*eta2)]*Log[( - z^2 + eta1*eta2)]^3* (  - 3/8*vij^(-1) )
       + Log[ - ( - z + eta1*eta2)]*Log[( - z^2 + eta1*eta2)]*PolyLog[2,(1 - z)] * (  - 3/2*vij^(-1) )
       + Log[ - ( - z + eta1*eta2)]*Log[( - z^2 + eta1*eta2)]*PolyLog[2,(1 - eta2)] * (  - 25/2*vij^(-1) )
       + Log[ - ( - z + eta1*eta2)]*Log[( - z^2 + eta1*eta2)]*PolyLog[2,(1 - eta1)] * ( 7*vij^(-1) )
       + Log[ - ( - z + eta1*eta2)]*Log[( - z^2 + eta1*eta2)]*PolyLog[2,1/(1 - z)*(1 - eta2)] * ( 7*vij^(-1) )
       + Log[ - ( - z + eta1*eta2)]*Log[( - z^2 + eta1*eta2)]*PolyLog[2,1/(1 - z)*(1 - eta1)] * (  - 7*vij^(-1) )
       + Log[ - ( - z + eta1*eta2)]*Log[( - z^2 + eta1*eta2)]*PolyLog[2, - 1/( - z + eta2)/( - z + eta1*eta2)*(eta2)*(1 - z)*(z - eta1)] * (  - 7*vij^(-1) )
       + Log[ - ( - z + eta1*eta2)]*Log[( - z^2 + eta1*eta2)]*PolyLog[2, - 1/( - z + eta1)/( - z + eta1*eta2)*(eta1)*(1 - z)*(z - eta2)] * (  - vij^(-1) )
       + Log[ - ( - z + eta1*eta2)]*Log[( - z^2 + eta1*eta2)]*PolyLog[2,1/( - z + eta1*eta2)*(eta1)*(eta2)] * ( 7*vij^(-1) )
       + Log[ - ( - z + eta1*eta2)]*Log[( - z^2 + eta1*eta2)]*PolyLog[2,1/(eta2)/(1 - eta1)*( - z + eta2)] * ( 7*vij^(-1) )
       + Log[ - ( - z + eta1*eta2)]*Log[( - z^2 + eta1*eta2)]*PolyLog[2, - 1/(z)*( - z + eta2)] * ( 11/2*vij^(-1) )
       + Log[ - ( - z + eta1*eta2)]*Log[( - z^2 + eta1*eta2)]*PolyLog[2, - 1/(z)*( - z + eta1)] * (  - 14*vij^(-1) )
       + Log[ - ( - z + eta1*eta2)]*Log[( - z^2 + eta1*eta2)]*PolyLog[2, - 1/(z)/( - z + eta2)*(eta2)*( - z + eta1)] * ( 14*vij^(-1) )
       + Log[ - ( - z + eta1*eta2)]*PolyLog[3,(1 - eta2)] * ( 6*vij^(-1) )
       + Log[ - ( - z + eta1*eta2)]*PolyLog[3,(1 - eta1)] * ( 26/3*vij^(-1) )
       + Log[ - ( - z + eta1*eta2)]*PolyLog[3,1/(1 - z)*(1- eta2)] * ( 9*vij^(-1) )
       + Log[ - ( - z + eta1*eta2)]*PolyLog[3, - 1/(1 - z)*(z - eta1)] * ( 14*vij^(-1) )
       + Log[ - ( - z + eta1*eta2)]*PolyLog[3, - 1/(1 - z)/(z - eta1*eta2)*(z - eta1)*(z - eta2)] * (  - 6*vij^(-1) )
       + Log[ - ( - z + eta1*eta2)]*PolyLog[3, - 1/( - z + eta2)*(1 - eta2)] * ( 2*vij^(-1) )
       + Log[ - ( - z + eta1*eta2)]*PolyLog[3, - 1/( - z + eta2)/( - z + eta1*eta2)*(eta2)*(1 - z)*(z - eta1)]* (  - 6*vij^(-1) )
       + Log[ - ( - z + eta1*eta2)]*PolyLog[3, - 1/( - z + eta1)/( - z + eta1*eta2)*(eta1)*(1 - z)*(z - eta2)]* (  - 6*vij^(-1) )
       + Log[ - ( - z + eta1*eta2)]*PolyLog[3,1/( - z + eta1*eta2)*( - z + eta2)] * (  - 9/2*vij^(-1) )
       + Log[ - ( - z + eta1*eta2)]*PolyLog[3,1/( - z + eta1*eta2)*( - z + eta1)] * ( 123/8*vij^(-1) )
       + Log[ - ( - z + eta1*eta2)]*PolyLog[3,1/( - z + eta1*eta2)*(eta1)*( - z + eta2)] * ( 6*vij^(-1) )
       + Log[ - ( - z + eta1*eta2)]*PolyLog[3,1/( - z^2 + eta1*eta2)*( - z + eta1*eta2)] * (  - 16*vij^(-1) )
       + Log[ - ( - z + eta1*eta2)]*PolyLog[3,1/( - z^2 + eta1*eta2)*(eta2)*( - z + eta1)] * (  - 7*vij^(-1) )
       + Log[ - ( - z + eta1*eta2)]*PolyLog[3,1/( - z^2 + eta1*eta2)*(z)*( - z + eta1)] * ( 7*vij^(-1) )
       + Log[ - ( - z + eta1*eta2)]*PolyLog[3,1/( - z^2 + eta1*eta2)*(z)*( - z + eta1*eta2)] * ( 16*vij^(-1) )
       + Log[ - ( - z + eta1*eta2)]*PolyLog[3, - 1/(eta1)*(1- eta1)] * ( 14/3*vij^(-1) )
       + Log[ - ( - z + eta1*eta2)]*PolyLog[3,1/(eta1)*( - z + eta1)] * (  - 6*vij^(-1) )
       + Log[ - ( - z + eta1*eta2)]*PolyLog[3,1/(eta1)/(1- z)*( - z + eta1)] * ( vij^(-1) )
       + Log[ - ( - z + eta1*eta2)]*PolyLog[3,1/(eta1)/(1- z)*(z)*(1 - eta1)] * ( 3*vij^(-1) )
       + Log[ - ( - z + eta1*eta2)]*PolyLog[3,1/(eta1)/(1- eta2)*( - z + eta1)] * ( 457/24*vij^(-1) )
       + Log[ - ( - z + eta1*eta2)]*PolyLog[3, - 1/(eta1)/(1 - eta2)*( - z + eta1*eta2)] * ( 75/8*vij^(-1) )
       + Log[ - ( - z + eta1*eta2)]*PolyLog[3, - 1/(eta1)/(eta2)/(1 - z)*(z)*( - z + eta1*eta2)] * ( 22*vij^(-1))
       + Log[ - ( - z + eta1*eta2)]*PolyLog[3, - 1/(eta2)*(1- eta2)] * ( 6*vij^(-1) )
       + Log[ - ( - z + eta1*eta2)]*PolyLog[3,1/(eta2)*( - z + eta2)] * (  - 26/3*vij^(-1) )
       + Log[ - ( - z + eta1*eta2)]*PolyLog[3,1/(eta2)/(1- z)*( - z + eta2)] * ( 121/6*vij^(-1) )
       + Log[ - ( - z + eta1*eta2)]*PolyLog[3,1/(eta2)/(1- z)*(z)*(1 - eta2)] * (  - 5/6*vij^(-1) )
       + Log[ - ( - z + eta1*eta2)]*PolyLog[3,1/(eta2)/(1- eta1)*( - z + eta2)] * (  - 55/6*vij^(-1) )
       + Log[ - ( - z + eta1*eta2)]*PolyLog[3, - 1/(eta2)/(1 - eta1)*( - z + eta1*eta2)] * (  - 21/2*vij^(-1) )
       + Log[ - ( - z + eta1*eta2)]*PolyLog[3, - 1/(z)*( - z + eta2)] * (  - 14/3*vij^(-1) )
       + Log[ - ( - z + eta1*eta2)]*PolyLog[3, - 1/(z)*( - z + eta1)] * (  - 6*vij^(-1) )
       + Log[ - ( - z + eta1*eta2)]*PolyLog[3,1/(z)*(eta1)*(eta2)] * ( 14/3*vij^(-1) )
       + Log[ - ( - z + eta1*eta2)]*PolyLog[3,1/(z)/(1 - z)*(z - eta1*eta2)] * (  - 10*vij^(-1) )
       + Log[ - ( - z + eta1*eta2)]*PolyLog[3, - 1/(z)/(1- eta2)*( - z + eta2)] * ( 85/6*vij^(-1) )
       + Log[ - ( - z + eta1*eta2)]*PolyLog[3, - 1/(z)/(1- eta2)*( - z + eta1*eta2)] * (  - 6*vij^(-1) )
       + Log[ - ( - z + eta1*eta2)]*PolyLog[3,1/(z)/(1 - eta2)*(eta2)*( - z + eta1)] * (  - 17*vij^(-1) )
       + Log[ - ( - z + eta1*eta2)]*PolyLog[3, - 1/(z)/(1- eta1)*( - z + eta1)] * (  - 5*vij^(-1) )
       + Log[ - ( - z + eta1*eta2)]*PolyLog[3,1/(z)/(1 - eta1)*(eta1)*( - z + eta2)] * ( 4/3*vij^(-1) )
       + Log[ - ( - z + eta1*eta2)]*PolyLog[3, - 1/(z)/( - z + eta2)*(eta2)*( - z + eta1)] * ( 6*vij^(-1) )
       + Log[ - ( - z + eta1*eta2)]*PolyLog[3,1/(z)/( - z + eta1)*(eta1)*(z - eta2)] * ( 6*vij^(-1) )
       + Log[ - ( - z + eta1*eta2)]*Zeta[3] * (  - 529/24*vij^(-1) )
       + Log[( - z^2 + eta1*eta2)]^2*Pi^2 * (  - 1/3*vij^(-1) )
       + Log[( - z^2 + eta1*eta2)]^2*PolyLog[2,(1 - z)] * ( 11/4*vij^(-1) )
       + Log[( - z^2 + eta1*eta2)]^2*PolyLog[2,(1 - eta2)] * ( 19/2*vij^(-1) )
       + Log[( - z^2 + eta1*eta2)]^2*PolyLog[2,(1 - eta1)] * ( - 5/2*vij^(-1) )
       + Log[( - z^2 + eta1*eta2)]^2*PolyLog[2,1/(1 - z)*(1- eta2)] * (  - 5/2*vij^(-1) )
       + Log[( - z^2 + eta1*eta2)]^2*PolyLog[2,1/(1 - z)*(1- eta1)] * ( 5/2*vij^(-1) )
       + Log[( - z^2 + eta1*eta2)]^2*PolyLog[2, - 1/( - z + eta2)/( - z + eta1*eta2)*(eta2)*(1 - z)*(z - eta1)]* ( 5/2*vij^(-1) )
       + Log[( - z^2 + eta1*eta2)]^2*PolyLog[2, - 1/( - z + eta1)/( - z + eta1*eta2)*(eta1)*(1 - z)*(z - eta2)]* ( 3/2*vij^(-1) )
       + Log[( - z^2 + eta1*eta2)]^2*PolyLog[2,1/( - z + eta1*eta2)*(eta1)*(eta2)] * (  - 39/4*vij^(-1) )
       + Log[( - z^2 + eta1*eta2)]^2*PolyLog[2,1/(eta1)/(1- eta2)*( - z + eta1)] * ( 5/4*vij^(-1) )
       + Log[( - z^2 + eta1*eta2)]^2*PolyLog[2,1/(eta2)/(1- eta1)*( - z + eta2)] * (  - 5/2*vij^(-1) )
       + Log[( - z^2 + eta1*eta2)]^2*PolyLog[2, - 1/(z)*( - z + eta2)] * (  - 3/4*vij^(-1) )
       + Log[( - z^2 + eta1*eta2)]^2*PolyLog[2, - 1/(z)*( - z + eta1)] * ( 53/4*vij^(-1) )
       + Log[( - z^2 + eta1*eta2)]^2*PolyLog[2, - 1/(z)/(- z + eta2)*(eta2)*( - z + eta1)] * (  - 5*vij^(-1) )
       + Log[( - z^2 + eta1*eta2)]*PolyLog[3,1/(1 - z)*(1 - eta2)] * (  - 6*vij^(-1) )
       + Log[( - z^2 + eta1*eta2)]*PolyLog[3, - 1/(1 - eta2)*( - z + eta2)] * ( 69/2*vij^(-1) )
       + Log[( - z^2 + eta1*eta2)]*PolyLog[3, - 1/( - z + eta2)*(1 - eta2)] * (  - 73/2*vij^(-1) )
       + Log[( - z^2 + eta1*eta2)]*PolyLog[3, - 1/( - z + eta2)*(z)] * ( 2*vij^(-1) )
       + Log[( - z^2 + eta1*eta2)]*PolyLog[3, - 1/( - z + eta2)*(z)*(1 - eta2)] * (  - vij^(-1) )
       + Log[( - z^2 + eta1*eta2)]*PolyLog[3,1/( - z + eta1*eta2)*( - z + eta1)] * ( 33*vij^(-1) )
       + Log[( - z^2 + eta1*eta2)]*PolyLog[3,1/( - z + eta1*eta2)*( - z^2 + eta1*eta2)] * (  - 9/4*vij^(-1) )
       + Log[( - z^2 + eta1*eta2)]*PolyLog[3,1/( - z + eta1*eta2)*(eta2)*( - z + eta1)] * (  - 10*vij^(-1) )
       + Log[( - z^2 + eta1*eta2)]*PolyLog[3,1/( - z^2 + eta1*eta2)*( - z + eta1*eta2)] * ( 45/4*vij^(-1) )
       + Log[( - z^2 + eta1*eta2)]*PolyLog[3,1/( - z^2 + eta1*eta2)*(eta2)*( - z + eta1)] * ( vij^(-1) )
       + Log[( - z^2 + eta1*eta2)]*PolyLog[3,1/( - z^2 + eta1*eta2)*(z)*( - z + eta1)] * (  - vij^(-1) )
       + Log[( - z^2 + eta1*eta2)]*PolyLog[3,1/( - z^2 + eta1*eta2)*(z)*( - z + eta1*eta2)] * (  - 9*vij^(-1) )
       + Log[( - z^2 + eta1*eta2)]*PolyLog[3,1/(eta1)*( - z + eta1)] * (  - 4*vij^(-1) )
       + Log[( - z^2 + eta1*eta2)]*PolyLog[3,1/(eta1)/(1 - eta2)*( - z + eta1)] * ( 26*vij^(-1) )
       + Log[( - z^2 + eta1*eta2)]*PolyLog[3, - 1/(eta1)/(1- eta2)*( - z + eta1*eta2)] * ( 21*vij^(-1) )
       + Log[( - z^2 + eta1*eta2)]*PolyLog[3, - 1/(eta1)/(eta2)/(1 - z)*(z)*( - z + eta1*eta2)] * (  - 5*vij^(-1) )
       + Log[( - z^2 + eta1*eta2)]*PolyLog[3,1/(eta2)*( - z + eta2)] * ( 6*vij^(-1) )
       + Log[( - z^2 + eta1*eta2)]*PolyLog[3,1/(eta2)*(z)]* ( 2*vij^(-1) )
       + Log[( - z^2 + eta1*eta2)]*PolyLog[3,1/(eta2)/(1 - z)*( - z + eta2)] * (  - 6*vij^(-1) )
       + Log[( - z^2 + eta1*eta2)]*PolyLog[3,1/(eta2)/( - z + eta1)*( - z + eta1*eta2)] * (  - 2*vij^(-1) )
       + Log[( - z^2 + eta1*eta2)]*PolyLog[3,1/(z)/(1 - z)*(z - eta1*eta2)] * ( 5*vij^(-1) )
       + Log[( - z^2 + eta1*eta2)]*PolyLog[3, - 1/(z)/(1 - eta2)*( - z + eta2)] * (  - 3*vij^(-1) )
       + Log[( - z^2 + eta1*eta2)]*PolyLog[3,1/(z)/(1 - eta2)*(eta2)*( - z + eta1)] * (  - 5*vij^(-1) )
       + Log[( - z^2 + eta1*eta2)]*Zeta[3] * (  - 17*vij^(-1) )
       + Log[(eta1)]*ep^(-2) * (  - 2 + beI^(-1) - beJ^(-1) )
       + Log[(eta1)]*ep^(-1) * ( 19/3 - 19/6*beI^(-1) + 19/6*beJ^(-1) )
       + Log[(eta1)]*Pi^2 * ( 11/12 + 1/8*beJ^(-1) )
       + Log[(eta1)]*Log[(1 - z)]*Pi^2 * ( 1157/288*vij^(-1) )
       + Log[(eta1)]*Log[(1 - z)]^3 * (  - 5851/288*vij^(-1) )
       + Log[(eta1)]*Log[(1 - z)]^2*Log[( - z + eta2)] * ( 131/36*vij^(-1) )
       + Log[(eta1)]*Log[(1 - z)]^2*Log[( - z + eta1)] * ( 98/3*vij^(-1) )
       + Log[(eta1)]*Log[(1 - z)]^2*Log[ - ( - z + eta1*eta2)]* (  - 97/6*vij^(-1) )
       + Log[(eta1)]*Log[(1 - z)]^2*Log[( - z^2 + eta1*eta2)]* (  - 1/2*vij^(-1) )
       + Log[(eta1)]*Log[(1 - z)]*Log[( - z + eta2)]^2 * (  - 23/2*vij^(-1) )
       + Log[(eta1)]*Log[(1 - z)]*Log[( - z + eta2)]*Log[ - ( - z + eta1*eta2)] * (  - 14/3*vij^(-1) )
       + Log[(eta1)]*Log[(1 - z)]*Log[( - z + eta1)]*Log[(- z + eta2)] * (  - 569/18*vij^(-1) )
       + Log[(eta1)]*Log[(1 - z)]*Log[( - z + eta1)]^2 * (  - 55/6*vij^(-1) )
       + Log[(eta1)]*Log[(1 - z)]*Log[( - z + eta1)]*Log[ - ( - z + eta1*eta2)] * ( 59*vij^(-1) )
       + Log[(eta1)]*Log[(1 - z)]*Log[( - z + eta1)]*Log[(- z^2 + eta1*eta2)] * ( 6*vij^(-1) )
       + Log[(eta1)]*Log[(1 - z)]*Log[( - z^2 + eta1*eta2)]^2* ( 21/2*vij^(-1) )
       + Log[(eta1)]*Log[(1 - z)]*PolyLog[2,(1 - z)] * ( 16/3*vij^(-1) )
       + Log[(eta1)]*Log[(1 - z)]*PolyLog[2,(1 - eta2)] * ( - 9*vij^(-1) )
       + Log[(eta1)]*Log[(1 - z)]*PolyLog[2,(1 - eta1)] * ( - 32/3*vij^(-1) )
       + Log[(eta1)]*Log[(1 - z)]*PolyLog[2,1/(1 - z)*(1- eta2)] * ( 32/3*vij^(-1) )
       + Log[(eta1)]*Log[(1 - z)]*PolyLog[2,1/(1 - z)*(1- eta1)] * (  - 14/3*vij^(-1) )
       + Log[(eta1)]*Log[(1 - z)]*PolyLog[2, - 1/( - z + eta2)/( - z + eta1*eta2)*(eta2)*(1 - z)*(z - eta1)]* (  - 13/2*vij^(-1) )
       + Log[(eta1)]*Log[(1 - z)]*PolyLog[2, - 1/( - z + eta1)/( - z + eta1*eta2)*(eta1)*(1 - z)*(z - eta2)]* (  - vij^(-1) )
       + Log[(eta1)]*Log[(1 - z)]*PolyLog[2,1/( - z + eta1*eta2)*(eta1)*(eta2)] * ( 43/3*vij^(-1) )
       + Log[(eta1)]*Log[(1 - z)]*PolyLog[2,1/(eta1)/(1- eta2)*( - z + eta1)] * ( 23/3*vij^(-1) )
       + Log[(eta1)]*Log[(1 - z)]*PolyLog[2,1/(eta2)/(1- eta1)*( - z + eta2)] * (  - 10/3*vij^(-1) )
       + Log[(eta1)]*Log[(1 - z)]*PolyLog[2, - 1/(z)*( - z + eta2)] * (  - 16/3*vij^(-1) )
       + Log[(eta1)]*Log[(1 - z)]*PolyLog[2, - 1/(z)*( - z + eta1)] * (  - 11/3*vij^(-1) )
       + Log[(eta1)]*Log[(1 - z)]*PolyLog[2, - 1/(z)/(- z + eta2)*(eta2)*( - z + eta1)] * ( 11*vij^(-1) )
       + Log[(eta1)]*Log[(1 - eta2)]*Pi^2 * ( 155/144*vij^(-1) )
       + Log[(eta1)]*Log[(1 - eta2)]*Log[(1 - z)]^2 * (  - 19/36*vij^(-1) )
       + Log[(eta1)]*Log[(1 - eta2)]*Log[(1 - z)]*Log[( - z + eta2)] * ( 193/6*vij^(-1) )
       + Log[(eta1)]*Log[(1 - eta2)]*Log[(1 - z)]*Log[( - z + eta1)] * (  - 406/9*vij^(-1) )
       + Log[(eta1)]*Log[(1 - eta2)]*Log[(1 - z)]*Log[( - z^2 + eta1*eta2)] * ( 20*vij^(-1) )
       + Log[(eta1)]*Log[(1 - eta2)]^2*Log[(1 - z)] * ( 47/3*vij^(-1) )
       + Log[(eta1)]*Log[(1 - eta2)]^2*Log[( - z + eta2)] * ( - 71/18*vij^(-1) )
       + Log[(eta1)]*Log[(1 - eta2)]^2*Log[ - ( - z + eta1*eta2)] * (  - 5435/288*vij^(-1) )
       + Log[(eta1)]*Log[(1 - eta2)]^2*Log[( - z^2 + eta1*eta2)] * (  - 21/2*vij^(-1) )
       + Log[(eta1)]*Log[(1 - eta2)]*Log[( - z + eta2)]*Log[( - z^2 + eta1*eta2)] * (  - 63/2*vij^(-1) )
       + Log[(eta1)]*Log[(1 - eta2)]*Log[( - z + eta1)]*Log[( - z + eta2)] * (  - 10*vij^(-1) )
       + Log[(eta1)]*Log[(1 - eta2)]*Log[( - z + eta1)]^2 * ( 489/32*vij^(-1) )
       + Log[(eta1)]*Log[(1 - eta2)]*Log[( - z + eta1)]*Log[- ( - z + eta1*eta2)] * ( 8809/288*vij^(-1) )
       + Log[(eta1)]*Log[(1 - eta2)]*Log[( - z + eta1)]*Log[( - z^2 + eta1*eta2)] * ( 67/2*vij^(-1) )
       + Log[(eta1)]*Log[(1 - eta2)]*Log[ - ( - z + eta1*eta2)]^2 * ( 1463/72*vij^(-1) )
       + Log[(eta1)]*Log[(1 - eta2)]*Log[ - ( - z + eta1*eta2)]*Log[( - z^2 + eta1*eta2)] * (  - 4*vij^(-1) )
       + Log[(eta1)]*Log[(1 - eta2)]*Log[( - z^2 + eta1*eta2)]^2 * (  - 15/2*vij^(-1) )
       + Log[(eta1)]*Log[(1 - eta2)]*PolyLog[2,(1 - z)] * ( - 239/6*vij^(-1) )
       + Log[(eta1)]*Log[(1 - eta2)]*PolyLog[2,(1 - eta2)]* ( 24*vij^(-1) )
       + Log[(eta1)]*Log[(1 - eta2)]*PolyLog[2,(1 - eta1)]* ( 16*vij^(-1) )
       + Log[(eta1)]*Log[(1 - eta2)]*PolyLog[2,1/(1 - z)*(1 - eta2)] * (  - 119/6*vij^(-1) )
       + Log[(eta1)]*Log[(1 - eta2)]*PolyLog[2,1/(1 - z)*(1 - eta1)] * (  - 218/9*vij^(-1) )
       + Log[(eta1)]*Log[(1 - eta2)]*PolyLog[2, - 1/( - z + eta2)/( - z + eta1*eta2)*(eta2)*(1 - z)*(z - eta1)] * ( 9/2*vij^(-1) )
       + Log[(eta1)]*Log[(1 - eta2)]*PolyLog[2, - 1/( - z + eta1)/( - z + eta1*eta2)*(eta1)*(1 - z)*(z - eta2)] * ( 13*vij^(-1) )
       + Log[(eta1)]*Log[(1 - eta2)]*PolyLog[2,1/( - z + eta1*eta2)*(eta1)*(eta2)] * ( 5/6*vij^(-1) )
       + Log[(eta1)]*Log[(1 - eta2)]*PolyLog[2,1/(eta1)/(1 - eta2)*( - z + eta1)] * ( 383/18*vij^(-1) )
       + Log[(eta1)]*Log[(1 - eta2)]*PolyLog[2,1/(eta2)/(1 - eta1)*( - z + eta2)] * ( 106/9*vij^(-1) )
       + Log[(eta1)]*Log[(1 - eta2)]*PolyLog[2, - 1/(z)*(- z + eta2)] * (  - 50/3*vij^(-1) )
       + Log[(eta1)]*Log[(1 - eta2)]*PolyLog[2, - 1/(z)*(- z + eta1)] * (  - 95/6*vij^(-1) )
       + Log[(eta1)]*Log[(1 - eta2)]*PolyLog[2, - 1/(z)/( - z + eta2)*(eta2)*( - z + eta1)] * ( 63/2*vij^(-1) )
       + Log[(eta1)]*Log[(1 - eta1)]*Pi^2 * ( 509/432*vij^(-1) )
       + Log[(eta1)]*Log[(1 - eta1)]*Log[(1 - z)]^2 * ( 163/3*vij^(-1) )
       + Log[(eta1)]*Log[(1 - eta1)]*Log[(1 - z)]*Log[( - z + eta2)] * (  - 77/18*vij^(-1) )
       + Log[(eta1)]*Log[(1 - eta1)]*Log[(1 - z)]*Log[( - z + eta1)] * (  - 193/3*vij^(-1) )
       + Log[(eta1)]*Log[(1 - eta1)]*Log[(1 - z)]*Log[ - (- z + eta1*eta2)] * (  - 44/3*vij^(-1) )
       + Log[(eta1)]*Log[(1 - eta1)]*Log[(1 - z)]*Log[( - z^2 + eta1*eta2)] * (  - 2*vij^(-1) )
       + Log[(eta1)]*Log[(1 - eta1)]*Log[(1 - eta2)]*Log[(1- z)] * (  - 46/3*vij^(-1) )
       + Log[(eta1)]*Log[(1 - eta1)]*Log[(1 - eta2)]^2 * ( 11/9*vij^(-1) )
       + Log[(eta1)]*Log[(1 - eta1)]*Log[(1 - eta2)]*Log[(- z + eta2)] * ( 40/3*vij^(-1) )
       + Log[(eta1)]*Log[(1 - eta1)]*Log[(1 - eta2)]*Log[(- z + eta1)] * ( 49/9*vij^(-1) )
       + Log[(eta1)]*Log[(1 - eta1)]*Log[(1 - eta2)]*Log[ - ( - z + eta1*eta2)] * (  - 35/3*vij^(-1) )
       + Log[(eta1)]*Log[(1 - eta1)]*Log[(1 - eta2)]*Log[(- z^2 + eta1*eta2)] * (  - 7*vij^(-1) )
       + Log[(eta1)]*Log[(1 - eta1)]^2*Log[(1 - eta2)] * ( 59/6*vij^(-1) )
       + Log[(eta1)]*Log[(1 - eta1)]^3 * ( 79/9*vij^(-1) )
       + Log[(eta1)]*Log[(1 - eta1)]^2*Log[(1 + eta1)] * (  - 8*vij^(-1) )
       + Log[(eta1)]*Log[(1 - eta1)]^2*Log[( - z + eta1)] * ( 5/3*vij^(-1) )
       + Log[(eta1)]*Log[(1 - eta1)]^2*Log[ - ( - z + eta1*eta2)] * (  - 56/3*vij^(-1) )
       + Log[(eta1)]*Log[(1 - eta1)]^2*Log[( - z^2 + eta1*eta2)] * (  - vij^(-1) )
       + Log[(eta1)]*Log[(1 - eta1)]*Log[(1 + eta1)]*Log[ - ( - z + eta1*eta2)] * ( 16*vij^(-1) )
       + Log[(eta1)]*Log[(1 - eta1)]*Log[( - z + eta2)]^2 * ( 3/2*vij^(-1) )
       + Log[(eta1)]*Log[(1 - eta1)]*Log[( - z + eta2)]*Log[- ( - z + eta1*eta2)] * (  - 46/3*vij^(-1) )
       + Log[(eta1)]*Log[(1 - eta1)]*Log[( - z + eta2)]*Log[( - z^2 + eta1*eta2)] * ( 6*vij^(-1) )
       + Log[(eta1)]*Log[(1 - eta1)]*Log[( - z + eta1)]*Log[( - z + eta2)] * (  - 169/18*vij^(-1) )
       + Log[(eta1)]*Log[(1 - eta1)]*Log[( - z + eta1)]^2 * ( 56/3*vij^(-1) )
       + Log[(eta1)]*Log[(1 - eta1)]*Log[( - z + eta1)]*Log[- ( - z + eta1*eta2)] * ( 173/3*vij^(-1) )
       + Log[(eta1)]*Log[(1 - eta1)]*Log[( - z + eta1)]*Log[( - z^2 + eta1*eta2)] * ( vij^(-1) )
       + Log[(eta1)]*Log[(1 - eta1)]*Log[ - ( - z + eta1*eta2)]^2 * ( 3001/144*vij^(-1) )
       + Log[(eta1)]*Log[(1 - eta1)]*Log[ - ( - z + eta1*eta2)]*Log[( - z^2 + eta1*eta2)] * ( 9*vij^(-1) )
       + Log[(eta1)]*Log[(1 - eta1)]*Log[( - z^2 + eta1*eta2)]^2 * (  - 5/2*vij^(-1) )
       + Log[(eta1)]*Log[(1 - eta1)]*PolyLog[2,(1 - z)] * ( 2*vij^(-1) )
       + Log[(eta1)]*Log[(1 - eta1)]*PolyLog[2,(1 - eta2)]* (  - 2*vij^(-1) )
       + Log[(eta1)]*Log[(1 - eta1)]*PolyLog[2,(1 - eta1)]* (  - 4/9*vij^(-1) )
       + Log[(eta1)]*Log[(1 - eta1)]*PolyLog[2, - 1/(1 - z)*(z - eta1)] * (  - 2*vij^(-1) )
       + Log[(eta1)]*Log[(1 - eta1)]*PolyLog[2, - 1/( - z + eta2)/( - z + eta1*eta2)*(eta2)*(1 - z)*(z - eta1)] * (  - 8*vij^(-1) )
       + Log[(eta1)]*Log[(1 - eta1)]*PolyLog[2,1/( - z + eta1*eta2)*(eta1)*(eta2)] * ( 5/3*vij^(-1) )
       + Log[(eta1)]*Log[(1 - eta1)]*PolyLog[2,1/(eta1)/(1 - eta2)*( - z + eta1)] * ( 4/3*vij^(-1) )
       + Log[(eta1)]*Log[(1 - eta1)]*PolyLog[2, - 1/(z)*(- z + eta2)] * (  - 9*vij^(-1) )
       + Log[(eta1)]*Log[(1 - eta1)]*PolyLog[2,1/(z)/(1- eta1)/(1 - eta2)*( - z + eta1)*( - z + eta2)] * ( 32/3*vij^(-1) )
       + Log[(eta1)]*Log[(1 - eta1)]*PolyLog[2, - 1/(z)/( - z + eta2)*(eta2)*( - z + eta1)] * ( 11*vij^(-1) )
       + Log[(eta1)]*Log[(1 + eta1)]*ep^(-1) * ( 8 - 4*beI^(-1) + 4*beJ^(-1) )
       + Log[(eta1)]*Log[(1 + eta1)]*Pi^2 * ( 4*vij^(-1) )
       + Log[(eta1)]*Log[(1 + eta1)]*Log[(1 - z)]*Log[ - (- z + eta1*eta2)] * (  - 16*vij^(-1) )
       + Log[(eta1)]*Log[(1 + eta1)]*Log[(1 - eta2)]*Log[(1- z)] * ( 16*vij^(-1) )
       + Log[(eta1)]*Log[(1 + eta1)]*Log[(1 - eta2)]^2 * ( 8*vij^(-1) )
       + Log[(eta1)]*Log[(1 + eta1)]*Log[(1 - eta2)]*Log[(- z + eta2)] * (  - 16*vij^(-1) )
       + Log[(eta1)]*Log[(1 + eta1)]*Log[(1 - eta2)]*Log[ - ( - z + eta1*eta2)] * (  - 16*vij^(-1) )
       + Log[(eta1)]*Log[(1 + eta1)]*Log[(1 - beI)*(1 + beI)] * (  - 16 + 8*beI^(-1) - 8*beJ^(-1) )
       + Log[(eta1)]*Log[(1 + eta1)]*Log[( - z + eta2)]^2 * ( 8*vij^(-1) )
       + Log[(eta1)]*Log[(1 + eta1)]*Log[( - z + eta2)]*Log[- ( - z + eta1*eta2)] * ( 16*vij^(-1) )
       + Log[(eta1)]*Log[(1 + eta1)]*Log[( - z + eta1)]*Log[( - z + eta2)] * (  - 16*vij^(-1) )
       + Log[(eta1)]*Log[(1 + eta1)]*Log[( - z + eta1)]^2 * ( 8*vij^(-1) )
       + Log[(eta1)]*Log[(1 + eta1)]*Log[ - ( - z + eta1*eta2)]^2 * ( 4*vij^(-1) )
       + Log[(eta1)]*Log[(1 + eta1)]*PolyLog[2,(1 - z)] * ( - 16*vij^(-1) )
       + Log[(eta1)]*Log[(1 + eta1)]*PolyLog[2,1/(1 - z)*(1 - eta2)] * (  - 16*vij^(-1) )
       + Log[(eta1)]*Log[(1 + eta1)]*PolyLog[2, - 1/(1 - z)*(z - eta1)] * ( 16*vij^(-1) )
       + Log[(eta1)]*Log[(1 + eta1)]*PolyLog[2, - 1/( - z + eta2)/( - z + eta1*eta2)*(eta2)*(1 - z)*(z - eta1)] * ( 16*vij^(-1) )
       + Log[(eta1)]*Log[(1 + eta1)]*PolyLog[2,1/( - z + eta1*eta2)*(eta1)*(eta2)] * ( 8*vij^(-1) )
       + Log[(eta1)]*Log[(1 + eta1)]*PolyLog[2,1/(eta1)/(1 - eta2)*( - z + eta1)] * (  - 16*vij^(-1) )
       + Log[(eta1)]*Log[(1 + eta1)]*PolyLog[2, - 1/(eta1)/(1 - eta2)*( - z + eta1*eta2)] * ( 16*vij^(-1) )
       + Log[(eta1)]*Log[(1 + eta1)]*PolyLog[2,1/(eta2)/(1 - eta1)*( - z + eta2)] * (  - 16*vij^(-1) )
       + Log[(eta1)]*Log[(1 + eta1)]*PolyLog[2, - 1/(z)*(- z + eta2)] * (  - 16*vij^(-1) )
       + Log[(eta1)]*Log[(1 + eta1)]*PolyLog[2, - 1/(z)*(- z + eta1)] * (  - 40*vij^(-1) )
       + Log[(eta1)]*Log[(1 + eta1)] * (  - 76/3 + 38/3*beI^(-1) - 38/3*beJ^(-1) )
       + Log[(eta1)]*Log[(1 - beI)*(1 + beI)]*ep^(-1) * ( 4 - 2*beI^(-1) + 2*beJ^(-1) )
       + Log[(eta1)]*Log[(1 - beI)*(1 + beI)]^2 * (  - 4 + 2*beI^(-1) - 2*beJ^(-1) )
       + Log[(eta1)]*Log[(1 - beI)*(1 + beI)]*PolyLog[2,(1 - z)] * (  - 8*vij^(-1) )
       + Log[(eta1)]*Log[(1 - beI)*(1 + beI)]*PolyLog[2,(1 - eta2)] * ( 18*vij^(-1) )
       + Log[(eta1)]*Log[(1 - beI)*(1 + beI)]*PolyLog[2,1/(1 - z)*(1 - eta2)] * (  - 10*vij^(-1) )
       + Log[(eta1)]*Log[(1 - beI)*(1 + beI)]*PolyLog[2,- 1/(1 - z)/(z - eta1*eta2)*(z - eta1)*(z - eta2)] * ( 8*vij^(-1) )
       + Log[(eta1)]*Log[(1 - beI)*(1 + beI)]*PolyLog[2,- 1/( - z + eta2)*(1 - eta2)] * (  - 10*vij^(-1) )
       + Log[(eta1)]*Log[(1 - beI)*(1 + beI)]*PolyLog[2,- 1/( - z + eta2)*(z)*(1 - eta2)] * ( 2*vij^(-1) )
       + Log[(eta1)]*Log[(1 - beI)*(1 + beI)]*PolyLog[2,- 1/( - z + eta2)/( - z + eta1*eta2)*(eta2)*(1- z)*(z - eta1)] * ( 8*vij^(-1) )
       + Log[(eta1)]*Log[(1 - beI)*(1 + beI)]*PolyLog[2,1/( - z + eta1*eta2)*( - z + eta1)] * (  - 14*vij^(-1) )
       + Log[(eta1)]*Log[(1 - beI)*(1 + beI)]*PolyLog[2,1/( - z + eta1*eta2)*(eta2)*( - z + eta1)] * (  - 2*vij^(-1) )
       + Log[(eta1)]*Log[(1 - beI)*(1 + beI)]*PolyLog[2,1/(eta1)/(1 - eta2)*( - z + eta1)] * (  - 6*vij^(-1))
       + Log[(eta1)]*Log[(1 - beI)*(1 + beI)]*PolyLog[2,- 1/(eta1)/(1 - eta2)*( - z + eta1*eta2)] * ( 6*vij^(-1) )
       + Log[(eta1)]*Log[(1 - beI)*(1 + beI)]*PolyLog[2,1/(eta2)/(1 - z)*(z)*(1 - eta2)] * ( 2*vij^(-1) )
       + Log[(eta1)]*Log[(1 - beI)*(1 + beI)]*PolyLog[2,- 1/(z)*( - z + eta2)] * (  - 8*vij^(-1) )
       + Log[(eta1)]*Log[(1 - beI)*(1 + beI)]*PolyLog[2,- 1/(z)*( - z + eta1)] * ( 14*vij^(-1) )
       + Log[(eta1)]*Log[(1 - beI)*(1 + beI)]*PolyLog[2,- 1/(z)*( - z + eta1*eta2)] * (  - 14*vij^(-1) )
       + Log[(eta1)]*Log[(1 - beI)*(1 + beI)]*PolyLog[2,- 1/(z)/(1 - eta2)*( - z + eta1*eta2)] * ( 6*vij^(-1) )
       + Log[(eta1)]*Log[(1 - beI)*(1 + beI)]*PolyLog[2,1/(z)/(1 - eta2)*(eta2)*( - z + eta1)] * (  - 6*vij^(-1) )
       + Log[(eta1)]*Log[(1 - beI)*(1 + beI)] * (  - 38/3 + 19/3*beI^(-1) - 19/3*beJ^(-1) )
       + Log[(eta1)]*Log[( - z + eta2)]*Pi^2 * ( 529/54*vij^(-1))
       + Log[(eta1)]*Log[( - z + eta2)]^3 * ( 101/12*vij^(-1) )
       + Log[(eta1)]*Log[( - z + eta2)]^2*Log[( - z^2 + eta1*eta2)] * ( 11/2*vij^(-1) )
       + Log[(eta1)]*Log[( - z + eta2)]*Log[ - ( - z + eta1*eta2)]^2 * ( 1907/36*vij^(-1) )
       + Log[(eta1)]*Log[( - z + eta2)]*Log[ - ( - z + eta1*eta2)]*Log[( - z^2 + eta1*eta2)] * ( 7*vij^(-1) )
       + Log[(eta1)]*Log[( - z + eta2)]*Log[( - z^2 + eta1*eta2)]^2 * ( 3/4*vij^(-1) )
       + Log[(eta1)]*Log[( - z + eta1)]*Pi^2 * ( 3857/1728*vij^(-1) )
       + Log[(eta1)]*Log[( - z + eta1)]*Log[( - z + eta2)]*Log[( - z^2 + eta1*eta2)] * (  - 25/2*vij^(-1) )
       + Log[(eta1)]*Log[( - z + eta1)]^2*Log[( - z + eta2)]* ( 81/4*vij^(-1) )
       + Log[(eta1)]*Log[( - z + eta1)]^2*Log[ - ( - z + eta1*eta2)] * (  - 1209/32*vij^(-1) )
       + Log[(eta1)]*Log[( - z + eta1)]^2*Log[( - z^2 + eta1*eta2)] * ( 3*vij^(-1) )
       + Log[(eta1)]*Log[( - z + eta1)]*Log[ - ( - z + eta1*eta2)]^2 * (  - 12697/288*vij^(-1) )
       + Log[(eta1)]*Log[( - z + eta1)]*Log[ - ( - z + eta1*eta2)]*Log[( - z^2 + eta1*eta2)] * (  - 83/2*vij^(-1) )
       + Log[(eta1)]*Log[( - z + eta1)]*Log[( - z^2 + eta1*eta2)]^2 * ( 67/4*vij^(-1) )
       + Log[(eta1)]*Log[( - z + eta1)]*PolyLog[2,(1 - z)]* ( 58/3*vij^(-1) )
       + Log[(eta1)]*Log[( - z + eta1)]*PolyLog[2,(1 - eta2)]* (  - 8*vij^(-1) )
       + Log[(eta1)]*Log[( - z + eta1)]*PolyLog[2,(1 - eta1)]* ( 2/3*vij^(-1) )
       + Log[(eta1)]*Log[( - z + eta1)]*PolyLog[2,1/(1 - z)*(1 - eta2)] * ( 8*vij^(-1) )
       + Log[(eta1)]*Log[( - z + eta1)]*PolyLog[2,1/(1 - z)*(1 - eta1)] * ( 40/3*vij^(-1) )
       + Log[(eta1)]*Log[( - z + eta1)]*PolyLog[2, - 1/( - z + eta2)/( - z + eta1*eta2)*(eta2)*(1 - z)*(z - eta1)] * ( 12*vij^(-1) )
       + Log[(eta1)]*Log[( - z + eta1)]*PolyLog[2, - 1/( - z + eta1)/( - z + eta1*eta2)*(eta1)*(1 - z)*(z - eta2)] * (  - 6*vij^(-1) )
       + Log[(eta1)]*Log[( - z + eta1)]*PolyLog[2,1/( - z + eta1*eta2)*(eta1)*(eta2)] * (  - 11*vij^(-1) )
       + Log[(eta1)]*Log[( - z + eta1)]*PolyLog[2,1/(eta1)/(1 - eta2)*( - z + eta1)] * (  - 97/9*vij^(-1) )
       + Log[(eta1)]*Log[( - z + eta1)]*PolyLog[2,1/(eta2)/(1 - eta1)*( - z + eta2)] * (  - 7/3*vij^(-1) )
       + Log[(eta1)]*Log[( - z + eta1)]*PolyLog[2, - 1/(z)*( - z + eta2)] * ( 22*vij^(-1) )
       + Log[(eta1)]*Log[( - z + eta1)]*PolyLog[2, - 1/(z)*( - z + eta1)] * ( 16/3*vij^(-1) )
       + Log[(eta1)]*Log[( - z + eta1)]*PolyLog[2, - 1/(z)/( - z + eta2)*(eta2)*( - z + eta1)] * (  - 15*vij^(-1))
       + Log[(eta1)]*Log[ - ( - z + eta1*eta2)]*Pi^2 * ( 3929/864*vij^(-1) )
       + Log[(eta1)]*Log[ - ( - z + eta1*eta2)]^3 * ( 953/288*vij^(-1) )
       + Log[(eta1)]*Log[ - ( - z + eta1*eta2)]^2*Log[( - z^2 + eta1*eta2)] * (  - 20/3*vij^(-1) )
       + Log[(eta1)]*Log[ - ( - z + eta1*eta2)]*Log[( - z^2 + eta1*eta2)]^2 * ( 131/12*vij^(-1) )
       + Log[(eta1)]*Log[ - ( - z + eta1*eta2)]*PolyLog[2,(1- z)] * ( 76/3*vij^(-1) )
       + Log[(eta1)]*Log[ - ( - z + eta1*eta2)]*PolyLog[2,(1- eta1)] * (  - 19*vij^(-1) )
       + Log[(eta1)]*Log[ - ( - z + eta1*eta2)]*PolyLog[2,1/(1 - z)*(1 - eta2)] * ( 13/3*vij^(-1) )
       + Log[(eta1)]*Log[ - ( - z + eta1*eta2)]*PolyLog[2,1/(1 - z)*(1 - eta1)] * ( 82/3*vij^(-1) )
       + Log[(eta1)]*Log[ - ( - z + eta1*eta2)]*PolyLog[2, - 1/( - z + eta2)/( - z + eta1*eta2)*(eta2)*(1 - z)*(z - eta1)] * ( 12*vij^(-1) )
       + Log[(eta1)]*Log[ - ( - z + eta1*eta2)]*PolyLog[2, - 1/( - z + eta1)/( - z + eta1*eta2)*(eta1)*(1 - z)*(z - eta2)] * (  - 6*vij^(-1) )
       + Log[(eta1)]*Log[ - ( - z + eta1*eta2)]*PolyLog[2,1/(- z + eta1*eta2)*(eta1)*(eta2)] * (  - 23/3*vij^(-1) )
       + Log[(eta1)]*Log[ - ( - z + eta1*eta2)]*PolyLog[2,1/(eta2)/(1 - eta1)*( - z + eta2)] * (  - 7*vij^(-1) )
       + Log[(eta1)]*Log[ - ( - z + eta1*eta2)]*PolyLog[2, - 1/(z)*( - z + eta2)] * ( 34/3*vij^(-1) )
       + Log[(eta1)]*Log[ - ( - z + eta1*eta2)]*PolyLog[2, - 1/(z)*( - z + eta1)] * ( 76/3*vij^(-1) )
       + Log[(eta1)]*Log[ - ( - z + eta1*eta2)]*PolyLog[2, - 1/(z)/( - z + eta2)*(eta2)*( - z + eta1)] * (  - 22*vij^(-1) )
       + Log[(eta1)]*Log[( - z^2 + eta1*eta2)]*Pi^2 * ( 145/36*vij^(-1) )
       + Log[(eta1)]*Log[( - z^2 + eta1*eta2)]^3 * (  - 98/9*vij^(-1) )
       + Log[(eta1)]*Log[( - z^2 + eta1*eta2)]*PolyLog[2,(1 - z)] * (  - 4*vij^(-1) )
       + Log[(eta1)]*Log[( - z^2 + eta1*eta2)]*PolyLog[2,(1 - eta2)] * ( 8*vij^(-1) )
       + Log[(eta1)]*Log[( - z^2 + eta1*eta2)]*PolyLog[2,(1 - eta1)] * (  - 2*vij^(-1) )
       + Log[(eta1)]*Log[( - z^2 + eta1*eta2)]*PolyLog[2,1/(1- z)*(1 - eta2)] * (  - 8*vij^(-1) )
       + Log[(eta1)]*Log[( - z^2 + eta1*eta2)]*PolyLog[2,1/(1- z)*(1 - eta1)] * ( 2*vij^(-1) )
       + Log[(eta1)]*Log[( - z^2 + eta1*eta2)]*PolyLog[2, - 1/(1 - eta2)/( - z^2 + eta1*eta2)*( - z + eta2)*( - z + eta1*eta2)] * (  - 26*vij^(-1) )
       + Log[(eta1)]*Log[( - z^2 + eta1*eta2)]*PolyLog[2, - 1/( - z + eta2)/( - z + eta1*eta2)*(eta2)*(1 - z)*(z - eta1)] * ( 14*vij^(-1) )
       + Log[(eta1)]*Log[( - z^2 + eta1*eta2)]*PolyLog[2, - 1/( - z + eta1)/( - z + eta1*eta2)*(eta1)*(1 - z)*(z - eta2)] * (  - 1/2*vij^(-1) )
       + Log[(eta1)]*Log[( - z^2 + eta1*eta2)]*PolyLog[2,1/(- z + eta1*eta2)*(eta1)*(eta2)] * (  - 2*vij^(-1) )
       + Log[(eta1)]*Log[( - z^2 + eta1*eta2)]*PolyLog[2,1/(eta1)/(1 - eta2)*( - z + eta1)] * ( 6*vij^(-1) )
       + Log[(eta1)]*Log[( - z^2 + eta1*eta2)]*PolyLog[2,1/(eta2)/(1 - eta1)*( - z + eta2)] * (  - 2*vij^(-1) )
       + Log[(eta1)]*Log[( - z^2 + eta1*eta2)]*PolyLog[2, - 1/(z)*( - z + eta2)] * (  - 8*vij^(-1) )
       + Log[(eta1)]*Log[( - z^2 + eta1*eta2)]*PolyLog[2, - 1/(z)*( - z + eta1)] * ( 6*vij^(-1) )
       + Log[(eta1)]*Log[( - z^2 + eta1*eta2)]*PolyLog[2, - 1/(z)/( - z + eta2)*(eta2)*( - z + eta1)] * (  - 3*vij^(-1) )
       + Log[(eta1)]^2*ep^(-1) * (  - 3 + 3/2*beI^(-1) - 3/2*beJ^(-1) )
       + Log[(eta1)]^2*Pi^2 * (  - 3041/288*vij^(-1) )
       + Log[(eta1)]^2*Log[(1 - z)]^2 * (  - 127/9*vij^(-1) )
       + Log[(eta1)]^2*Log[(1 - z)]*Log[( - z + eta2)] * ( 49/18*vij^(-1) )
       + Log[(eta1)]^2*Log[(1 - z)]*Log[( - z + eta1)] * (  - 259/18*vij^(-1) )
       + Log[(eta1)]^2*Log[(1 - z)]*Log[ - ( - z + eta1*eta2)]* (  - 199/6*vij^(-1) )
       + Log[(eta1)]^2*Log[(1 - z)]*Log[( - z^2 + eta1*eta2)]* ( 5/2*vij^(-1) )
       + Log[(eta1)]^2*Log[(1 - eta2)]*Log[(1 - z)] * ( 229/6*vij^(-1) )
       + Log[(eta1)]^2*Log[(1 - eta2)]^2 * ( 127/72*vij^(-1) )
       + Log[(eta1)]^2*Log[(1 - eta2)]*Log[( - z + eta2)] * ( 61/18*vij^(-1) )
       + Log[(eta1)]^2*Log[(1 - eta2)]*Log[( - z + eta1)] * ( - 2051/72*vij^(-1) )
       + Log[(eta1)]^2*Log[(1 - eta2)]*Log[ - ( - z + eta1*eta2)] * (  - 3175/288*vij^(-1) )
       + Log[(eta1)]^2*Log[(1 - eta2)]*Log[( - z^2 + eta1*eta2)] * (  - 8*vij^(-1) )
       + Log[(eta1)]^2*Log[(1 - eta1)]*Log[(1 - z)] * ( 35/3*vij^(-1) )
       + Log[(eta1)]^2*Log[(1 - eta1)]*Log[(1 - eta2)] * (  - 7/18*vij^(-1) )
       + Log[(eta1)]^2*Log[(1 - eta1)]^2 * ( 19/9*vij^(-1) )
       + Log[(eta1)]^2*Log[(1 - eta1)]*Log[( - z + eta2)] * ( - 8/3*vij^(-1) )
       + Log[(eta1)]^2*Log[(1 - eta1)]*Log[( - z + eta1)] * ( - 202/9*vij^(-1) )
       + Log[(eta1)]^2*Log[(1 - eta1)]*Log[ - ( - z + eta1*eta2)] * (  - 5713/144*vij^(-1) )
       + Log[(eta1)]^2*Log[(1 - eta1)]*Log[( - z^2 + eta1*eta2)] * (  - 2*vij^(-1) )
       + Log[(eta1)]^2*Log[(1 + eta1)]*Log[(1 - eta2)] * ( 8*vij^(-1) )
       + Log[(eta1)]^2*Log[(1 + eta1)]*Log[( - z + eta1)] * ( - 16*vij^(-1) )
       + Log[(eta1)]^2*Log[(1 + eta1)] * ( 2 - beI^(-1) - 2*beJ^(-1) )
       + Log[(eta1)]^2*Log[(1 - beI)*(1 + beI)] * ( 6 - 3*beI^(-1) + 3*beJ^(-1) )
       + Log[(eta1)]^2*Log[( - z + eta2)]^2 * (  - 9/8*vij^(-1) )
       + Log[(eta1)]^2*Log[( - z + eta2)]*Log[ - ( - z + eta1*eta2)] * ( 131/12*vij^(-1) )
       + Log[(eta1)]^2*Log[( - z + eta2)]*Log[( - z^2 + eta1*eta2)] * (  - 43/4*vij^(-1) )
       + Log[(eta1)]^2*Log[( - z + eta1)]*Log[( - z + eta2)]* (  - 41/9*vij^(-1) )
       + Log[(eta1)]^2*Log[( - z + eta1)]^2 * ( 1675/192*vij^(-1))
       + Log[(eta1)]^2*Log[( - z + eta1)]*Log[ - ( - z + eta1*eta2)] * ( 23489/576*vij^(-1) )
       + Log[(eta1)]^2*Log[( - z + eta1)]*Log[( - z^2 + eta1*eta2)] * ( 21/2*vij^(-1) )
       + Log[(eta1)]^2*Log[ - ( - z + eta1*eta2)]^2 * (  - 47/24*vij^(-1) )
       + Log[(eta1)]^2*Log[ - ( - z + eta1*eta2)]*Log[( - z^2 + eta1*eta2)] * ( 15/2*vij^(-1) )
       + Log[(eta1)]^2*Log[( - z^2 + eta1*eta2)]^2 * ( 25/8*vij^(-1) )
       + Log[(eta1)]^3*Log[(1 - z)] * ( 323/18*vij^(-1) )
       + Log[(eta1)]^3*Log[(1 - eta2)] * ( 493/36*vij^(-1) )
       + Log[(eta1)]^3*Log[(1 - eta1)] * ( 6625/432*vij^(-1) )
       + Log[(eta1)]^3*Log[(1 + eta1)] * (  - 40/3*vij^(-1) )
       + Log[(eta1)]^3*Log[( - z + eta2)] * (  - 238/27*vij^(-1))
       + Log[(eta1)]^3*Log[( - z + eta1)] * (  - 583/54*vij^(-1))
       + Log[(eta1)]^3*Log[ - ( - z + eta1*eta2)] * ( 839/96*vij^(-1) )
       + Log[(eta1)]^3*Log[( - z^2 + eta1*eta2)] * (  - 3*vij^(-1) )
       + Log[(eta1)]^4 * ( 127/48*vij^(-1) )
       + Log[(eta1)]^3*Log[(eta2)] * (  - 1451/144*vij^(-1) )
       + Log[(eta1)]^3*Log[(z)] * (  - 485/36*vij^(-1) )
       + Log[(eta1)]^3 * (  - 3/2 + 13/6*vij^(-1) + 1/2*beI^(-1) + 3/8*beJ^(-1) )
       + Log[(eta1)]^2*Log[(eta2)]*ep^(-1) * ( 6*vij^(-1) )
       + Log[(eta1)]^2*Log[(eta2)]*Log[(1 - z)] * ( 851/36*vij^(-1) )
       + Log[(eta1)]^2*Log[(eta2)]*Log[(1 - eta2)] * ( 169/36*vij^(-1) )
       + Log[(eta1)]^2*Log[(eta2)]*Log[(1 - eta1)] * ( 1475/48*vij^(-1) )
       + Log[(eta1)]^2*Log[(eta2)]*Log[(1 + eta1)] * (  - 8*vij^(-1) )
       + Log[(eta1)]^2*Log[(eta2)]*Log[(1 - beI)*(1 + beI)] * (  - 12*vij^(-1) )
       + Log[(eta1)]^2*Log[(eta2)]*Log[( - z + eta2)] * (  - 449/36*vij^(-1) )
       + Log[(eta1)]^2*Log[(eta2)]*Log[( - z + eta1)] * (  - 56/3*vij^(-1) )
       + Log[(eta1)]^2*Log[(eta2)]*Log[ - ( - z + eta1*eta2)]* (  - 1/2*vij^(-2) + 335/72*vij^(-1) )
       + Log[(eta1)]^2*Log[(eta2)]*Log[( - z^2 + eta1*eta2)]* ( 3*vij^(-1) )
       + Log[(eta1)]^2*Log[(eta2)]^2 * (  - 1/2*vij^(-2) + 115/48*vij^(-1) )
       + Log[(eta1)]^2*Log[(eta2)]*Log[(z)] * (  - 257/36*vij^(-1) )
       + Log[(eta1)]^2*Log[(eta2)] * (  - 13/4 + 1/4*vij^(-1)*beJ^(-1) - 11/48*vij^(-1) + 17/8*beJ^(-1) )
       + Log[(eta1)]^2*Log[(z)]*Log[(1 - z)] * ( 2/3*vij^(-1))
       + Log[(eta1)]^2*Log[(z)]*Log[(1 - eta2)] * (  - 247/12*vij^(-1) )
       + Log[(eta1)]^2*Log[(z)]*Log[(1 - eta1)] * (  - 61/18*vij^(-1) )
       + Log[(eta1)]^2*Log[(z)]*Log[(1 + eta1)] * ( 28*vij^(-1) )
       + Log[(eta1)]^2*Log[(z)]*Log[( - z + eta2)] * ( 127/4*vij^(-1) )
       + Log[(eta1)]^2*Log[(z)]*Log[( - z + eta1)] * ( 13/6*vij^(-1) )
       + Log[(eta1)]^2*Log[(z)]*Log[ - ( - z + eta1*eta2)]* (  - 37/12*vij^(-1) )
       + Log[(eta1)]^2*Log[(z)]*Log[( - z^2 + eta1*eta2)] * ( - 63/4*vij^(-1) )
       + Log[(eta1)]^2*Log[(z)]^2 * ( 161/24*vij^(-1) )
       + Log[(eta1)]^2*Log[(z)] * ( 19/4 - 13/2*vij^(-1) - beI^(-1) - 27/8*beJ^(-1) )
       + Log[(eta1)]^2*PolyLog[2,(1 - z)] * (  - 41/4*vij^(-1) )
       + Log[(eta1)]^2*PolyLog[2,(1 - eta2)] * ( 3/2*vij^(-1) )
       + Log[(eta1)]^2*PolyLog[2,1/2*(1 - eta1)] * (  - 16*vij^(-1) )
       + Log[(eta1)]^2*PolyLog[2,(1 - eta1)] * ( 17/3*vij^(-1) )
       + Log[(eta1)]^2*PolyLog[2,1/(1 - z)*(1 - eta2)] * ( 29/12*vij^(-1) )
       + Log[(eta1)]^2*PolyLog[2,1/(1 - z)*(1 - eta1)] * ( - 179/18*vij^(-1) )
       + Log[(eta1)]^2*PolyLog[2, - 1/(1 + eta1)*(1 - eta1)]* (  - 16*vij^(-1) )
       + Log[(eta1)]^2*PolyLog[2,1/(1 + eta1)*(1 - eta1)]* ( 16*vij^(-1) )
       + Log[(eta1)]^2*PolyLog[2, - 1/( - z + eta2)/( - z + eta1*eta2)*(eta2)*(1 - z)*(z - eta1)] * (  - 8*vij^(-1) )
       + Log[(eta1)]^2*PolyLog[2, - 1/( - z + eta1)/( - z + eta1*eta2)*(eta1)*(1 - z)*(z - eta2)] * ( 33/4*vij^(-1) )
       + Log[(eta1)]^2*PolyLog[2,1/( - z + eta1*eta2)*(eta1)*(eta2)] * ( 73/12*vij^(-1) )
       + Log[(eta1)]^2*PolyLog[2, - 1/2/(eta1)*(1 - eta1)]* ( 16*vij^(-1) )
       + Log[(eta1)]^2*PolyLog[2,1/(eta1)/(1 - eta2)*(- z + eta1)] * ( 701/36*vij^(-1) )
       + Log[(eta1)]^2*PolyLog[2,1/(eta2)/(1 - eta1)*(- z + eta2)] * ( 119/9*vij^(-1) )
       + Log[(eta1)]^2*PolyLog[2, - 1/(z)*( - z + eta2)]* (  - vij^(-1) )
       + Log[(eta1)]^2*PolyLog[2, - 1/(z)*( - z + eta1)]* ( 47/12*vij^(-1) )
       + Log[(eta1)]^2*PolyLog[2, - 1/(z)/( - z + eta2)*(eta2)*( - z + eta1)] * ( 97/4*vij^(-1) )
       + Log[(eta1)]^2 * ( 19/2 - 19/4*beI^(-1) + 19/4*beJ^(-1))
       + Log[(eta1)]*Log[(eta2)]*ep^(-1) * (  - 1 - 1/2*vij^(-1)*beI^(-1) + 1/2*vij^(-1)*beJ^(-1) + vij^(-1) + 1/2*beI^(-1) - 1/2*beJ^(-1) )
       + Log[(eta1)]*Log[(eta2)]*Pi^2 * ( 1/6*vij^(-2) - 5047/288*vij^(-1) )
       + Log[(eta1)]*Log[(eta2)]*Log[(1 - z)]^2 * ( 341/18*vij^(-1) )
       + Log[(eta1)]*Log[(eta2)]*Log[(1 - z)]*Log[( - z + eta2)] * (  - 359/18*vij^(-1) )
       + Log[(eta1)]*Log[(eta2)]*Log[(1 - z)]*Log[( - z + eta1)] * (  - 23*vij^(-1) )
       + Log[(eta1)]*Log[(eta2)]*Log[(1 - z)]*Log[ - ( - z + eta1*eta2)] * (  - vij^(-2) - 42*vij^(-1) )
       + Log[(eta1)]*Log[(eta2)]*Log[(1 - z)]*Log[( - z^2 + eta1*eta2)] * ( 5*vij^(-1) )
       + Log[(eta1)]*Log[(eta2)]*Log[(1 - z)] * (  - 1/2*beI^(-1) - 5/2*beJ^(-1) )
       + Log[(eta1)]*Log[(eta2)]*Log[(1 - eta2)]*Log[(1 - z)] * ( vij^(-2) - 23/3*vij^(-1) )
       + Log[(eta1)]*Log[(eta2)]*Log[(1 - eta2)]^2 * ( 1/2*vij^(-2) )
       + Log[(eta1)]*Log[(eta2)]*Log[(1 - eta2)]*Log[( - z + eta2)] * (  - vij^(-2) )
       + Log[(eta1)]*Log[(eta2)]*Log[(1 - eta2)]*Log[( - z + eta1)] * (  - 19/3*vij^(-1) )
       + Log[(eta1)]*Log[(eta2)]*Log[(1 - eta2)]*Log[ - (- z + eta1*eta2)] * (  - vij^(-2) )
       + Log[(eta1)]*Log[(eta2)]*Log[(1 - eta2)]*Log[( - z^2 + eta1*eta2)] * ( 19*vij^(-1) )
       + Log[(eta1)]*Log[(eta2)]*Log[(1 - eta1)]*Log[(1 - z)] * ( 56/3*vij^(-1) )
       + Log[(eta1)]*Log[(eta2)]*Log[(1 - eta1)]*Log[(1 - eta2)] * ( 97/9*vij^(-1) )
       + Log[(eta1)]*Log[(eta2)]*Log[(1 - eta1)]^2 * ( 113/12*vij^(-1) )
       + Log[(eta1)]*Log[(eta2)]*Log[(1 - eta1)]*Log[(1 + eta1)] * (  - 16*vij^(-1) )
       + Log[(eta1)]*Log[(eta2)]*Log[(1 - eta1)]*Log[( - z + eta2)] * (  - 28/3*vij^(-1) )
       + Log[(eta1)]*Log[(eta2)]*Log[(1 - eta1)]*Log[( - z + eta1)] * (  - 14*vij^(-1) )
       + Log[(eta1)]*Log[(eta2)]*Log[(1 - eta1)]*Log[ - (- z + eta1*eta2)] * (  - 2797/72*vij^(-1) )
       + Log[(eta1)]*Log[(eta2)]*Log[(1 - eta1)]*Log[( - z^2 + eta1*eta2)] * (  - 4*vij^(-1) )
       + Log[(eta1)]*Log[(eta2)]*Log[(1 + eta1)]*ep^(-1) * ( - 8*vij^(-1) )
       + Log[(eta1)]*Log[(eta2)]*Log[(1 + eta1)]*Log[(1 - z)] * ( 16*vij^(-1) )
       + Log[(eta1)]*Log[(eta2)]*Log[(1 + eta1)]*Log[(1 - eta2)] * ( 8*vij^(-1) )
       + Log[(eta1)]*Log[(eta2)]*Log[(1 + eta1)]*Log[(1 - beI)*(1 + beI)] * ( 16*vij^(-1) )
       + Log[(eta1)]*Log[(eta2)]*Log[(1 + eta1)]*Log[( - z + eta2)] * (  - 16*vij^(-1) )
       + Log[(eta1)]*Log[(eta2)]*Log[(1 + eta1)]*Log[ - (- z + eta1*eta2)] * (  - 4*vij^(-1) )
       + Log[(eta1)]*Log[(eta2)]*Log[(1 + eta1)] * ( 4 + vij^(-1)*beI^(-1) - vij^(-1)*beJ^(-1) - beI^(-1) - 4*beJ^(-1) )
       + Log[(eta1)]*Log[(eta2)]*Log[(1 - beI)*(1 + beI)] * ( 2 + vij^(-1)*beI^(-1) - vij^(-1)*beJ^(-1) - 2*vij^(-1)- beI^(-1) + beJ^(-1) )
       + Log[(eta1)]*Log[(eta2)]*Log[( - z + eta2)]^2 * (  - 23/4*vij^(-1) )
       + Log[(eta1)]*Log[(eta2)]*Log[( - z + eta2)]*Log[ - ( - z + eta1*eta2)] * ( vij^(-2) )
       + Log[(eta1)]*Log[(eta2)]*Log[( - z + eta2)]*Log[(- z^2 + eta1*eta2)] * (  - 6*vij^(-1) )
       + Log[(eta1)]*Log[(eta2)]*Log[( - z + eta1)]*Log[(- z + eta2)] * ( 33/2*vij^(-1) )
       + Log[(eta1)]*Log[(eta2)]*Log[( - z + eta1)]^2 * ( 9/4*vij^(-1) )
       + Log[(eta1)]*Log[(eta2)]*Log[( - z + eta1)]*Log[ - ( - z + eta1*eta2)] * ( 97/3*vij^(-1) )
       + Log[(eta1)]*Log[(eta2)]*Log[( - z + eta1)]*Log[(- z^2 + eta1*eta2)] * ( 2*vij^(-1) )
       + Log[(eta1)]*Log[(eta2)]*Log[( - z + eta1)] * ( 1/2*beI^(-1) )
       + Log[(eta1)]*Log[(eta2)]*Log[ - ( - z + eta1*eta2)]^2* ( vij^(-2) - 1151/144*vij^(-1) )
       + Log[(eta1)]*Log[(eta2)]*Log[ - ( - z + eta1*eta2)]* ( 5/2*beJ^(-1) )
       + Log[(eta1)]*Log[(eta2)]*Log[( - z^2 + eta1*eta2)]^2* ( 21/2*vij^(-1) )
       + Log[(eta1)]*Log[(eta2)]^2*ep^(-1) * ( 7/2*vij^(-1) )
       + Log[(eta1)]*Log[(eta2)]^2*Log[(1 - z)] * ( 329/18*vij^(-1) )
       + Log[(eta1)]*Log[(eta2)]^2*Log[(1 - eta2)] * ( vij^(-2) + 763/36*vij^(-1) )
       + Log[(eta1)]*Log[(eta2)]^2*Log[(1 - eta1)] * ( 3529/144*vij^(-1) )
       + Log[(eta1)]*Log[(eta2)]^2*Log[(1 + eta1)] * ( 4*vij^(-2) - 12*vij^(-1) )
       + Log[(eta1)]*Log[(eta2)]^2*Log[(1 - beI)*(1 + beI)] * (  - 7*vij^(-1) )
       + Log[(eta1)]*Log[(eta2)]^2*Log[( - z + eta2)] * (  - 3799/288*vij^(-1) )
       + Log[(eta1)]*Log[(eta2)]^2*Log[( - z + eta1)] * (  - 67/4*vij^(-1) )
       + Log[(eta1)]*Log[(eta2)]^2*Log[ - ( - z + eta1*eta2)]* (  - 3/2*vij^(-2) - 1117/144*vij^(-1) )
       + Log[(eta1)]*Log[(eta2)]^2*Log[( - z^2 + eta1*eta2)]* ( 1/2*vij^(-1) )
       + Log[(eta1)]*Log[(eta2)]^3 * ( 13/2*vij^(-1) )
       + Log[(eta1)]*Log[(eta2)]^2*Log[(z)] * ( 1/2*vij^(-2)- 3485/96*vij^(-1) )
       + Log[(eta1)]*Log[(eta2)]^2 * (  - 5/4 + 1/4*vij^(-1)*beI^(-1) - 91/24*vij^(-1) )
       + Log[(eta1)]*Log[(eta2)]*Log[(z)]*ep^(-1) * (  - 8*vij^(-1) )
       + Log[(eta1)]*Log[(eta2)]*Log[(z)]*Log[(1 - z)] * ( - 179/9*vij^(-1) )
       + Log[(eta1)]*Log[(eta2)]*Log[(z)]*Log[(1 - eta2)]* (  - 1/3*vij^(-1) )
       + Log[(eta1)]*Log[(eta2)]*Log[(z)]*Log[(1 - eta1)]* (  - 365/18*vij^(-1) )
       + Log[(eta1)]*Log[(eta2)]*Log[(z)]*Log[(1 + eta1)]* ( 20*vij^(-1) )
       + Log[(eta1)]*Log[(eta2)]*Log[(z)]*Log[(1 - beI)*(1 + beI)] * ( 16*vij^(-1) )
       + Log[(eta1)]*Log[(eta2)]*Log[(z)]*Log[( - z + eta2)] * ( 2495/144*vij^(-1) )
       + Log[(eta1)]*Log[(eta2)]*Log[(z)]*Log[( - z + eta1)] * ( 27/2*vij^(-1) )
       + Log[(eta1)]*Log[(eta2)]*Log[(z)]*Log[ - ( - z + eta1*eta2)] * ( 151/6*vij^(-1) )
       + Log[(eta1)]*Log[(eta2)]*Log[(z)]*Log[( - z^2 + eta1*eta2)] * ( 3*vij^(-1) )
       + Log[(eta1)]*Log[(eta2)]*Log[(z)]^2 * (  - 1/2*vij^(-2) + 4/9*vij^(-1) )
       + Log[(eta1)]*Log[(eta2)]*Log[(z)] * ( 11/2 - 1/2*vij^(-1)*beI^(-1) + 49/12*vij^(-1) - 23/4*beJ^(-1) )
       + Log[(eta1)]*Log[(eta2)]*PolyLog[2,(1 - z)] * (  - vij^(-2) - 2*vij^(-1) )
       + Log[(eta1)]*Log[(eta2)]*PolyLog[2,(1 - eta2)] * (  - 10*vij^(-1) )
       + Log[(eta1)]*Log[(eta2)]*PolyLog[2,1/2*(1 - eta1)]* (  - 32*vij^(-1) )
       + Log[(eta1)]*Log[(eta2)]*PolyLog[2,(1 - eta1)] * ( 13*vij^(-1) )
       + Log[(eta1)]*Log[(eta2)]*PolyLog[2,1/(1 - z)*(1- eta2)] * ( 10*vij^(-1) )
       + Log[(eta1)]*Log[(eta2)]*PolyLog[2,1/(1 - z)*(1- eta1)] * (  - 12*vij^(-1) )
       + Log[(eta1)]*Log[(eta2)]*PolyLog[2, - 1/(1 - z)*(z - eta1)] * ( vij^(-2) )
       + Log[(eta1)]*Log[(eta2)]*PolyLog[2, - 1/(1 + eta1)*(1 - eta1)] * (  - 32*vij^(-1) )
       + Log[(eta1)]*Log[(eta2)]*PolyLog[2,1/( - z + eta2)*( - z + eta1*eta2)] * (  - vij^(-2) )
       + Log[(eta1)]*Log[(eta2)]*PolyLog[2, - 1/( - z + eta2)/( - z + eta1*eta2)*(eta2)*(1 - z)*(z - eta1)]* ( vij^(-2) - 15/2*vij^(-1) )
       + Log[(eta1)]*Log[(eta2)]*PolyLog[2, - 1/( - z + eta1)/( - z + eta1*eta2)*(eta1)*(1 - z)*(z - eta2)]* ( 3/2*vij^(-1) )
       + Log[(eta1)]*Log[(eta2)]*PolyLog[2,1/( - z + eta1*eta2)*(eta1)*(eta2)] * (  - 3*vij^(-1) )
       + Log[(eta1)]*Log[(eta2)]*PolyLog[2,1/(eta1)/(1- eta2)*( - z + eta1)] * (  - vij^(-2) + 12*vij^(-1) )
       + Log[(eta1)]*Log[(eta2)]*PolyLog[2,1/(eta2)/(1- z)*(z)*(1 - eta2)] * (  - vij^(-2) )
       + Log[(eta1)]*Log[(eta2)]*PolyLog[2,1/(eta2)/(1- eta1)*( - z + eta2)] * ( 14*vij^(-1) )
       + Log[(eta1)]*Log[(eta2)]*PolyLog[2, - 1/(z)*( - z + eta2)] * (  - vij^(-2) + 13*vij^(-1) )
       + Log[(eta1)]*Log[(eta2)]*PolyLog[2, - 1/(z)*( - z + eta1)] * (  - 13*vij^(-1) )
       + Log[(eta1)]*Log[(eta2)]*PolyLog[2, - 1/(z)/( - z + eta2)*(eta2)*( - z + eta1)] * ( 11*vij^(-1) )
       + Log[(eta1)]*Log[(eta2)] * ( 5 + 3/2*vij^(-1)*beI^(-1)- 2*vij^(-1)*beJ^(-1) - 7/2*vij^(-1) - 2*beI^(-1) + 3*beJ^(-1) )
       + Log[(eta1)]*Log[(z)]*ep^(-1) * ( 2 - beI^(-1) + beJ^(-1) )
       + Log[(eta1)]*Log[(z)]*Pi^2 * ( 523/108*vij^(-1) )
       + Log[(eta1)]*Log[(z)]*Log[(1 - z)]^2 * ( 4697/288*vij^(-1) )
       + Log[(eta1)]*Log[(z)]*Log[(1 - z)]*Log[( - z + eta2)] * ( 34/9*vij^(-1) )
       + Log[(eta1)]*Log[(z)]*Log[(1 - z)]*Log[( - z + eta1)] * ( 28/9*vij^(-1) )
       + Log[(eta1)]*Log[(z)]*Log[(1 - z)]*Log[ - ( - z + eta1*eta2)] * ( 76/3*vij^(-1) )
       + Log[(eta1)]*Log[(z)]*Log[(1 - z)]*Log[( - z^2 + eta1*eta2)] * (  - 4*vij^(-1) )
       + Log[(eta1)]*Log[(z)]*Log[(1 - eta2)]*Log[(1 - z)]* (  - 64/3*vij^(-1) )
       + Log[(eta1)]*Log[(z)]*Log[(1 - eta2)]^2 * (  - 220/9*vij^(-1) )
       + Log[(eta1)]*Log[(z)]*Log[(1 - eta2)]*Log[( - z + eta2)] * ( 587/9*vij^(-1) )
       + Log[(eta1)]*Log[(z)]*Log[(1 - eta2)]*Log[( - z + eta1)] * ( 91/3*vij^(-1) )
       + Log[(eta1)]*Log[(z)]*Log[(1 - eta2)]*Log[ - ( - z + eta1*eta2)] * (  - 35/3*vij^(-1) )
       + Log[(eta1)]*Log[(z)]*Log[(1 - eta2)]*Log[( - z^2 + eta1*eta2)] * (  - 23*vij^(-1) )
       + Log[(eta1)]*Log[(z)]*Log[(1 - eta1)]*Log[(1 - z)]* (  - 79/3*vij^(-1) )
       + Log[(eta1)]*Log[(z)]*Log[(1 - eta1)]^2 * ( 451/36*vij^(-1) )
       + Log[(eta1)]*Log[(z)]*Log[(1 - eta1)]*Log[( - z + eta2)] * ( 18*vij^(-1) )
       + Log[(eta1)]*Log[(z)]*Log[(1 - eta1)]*Log[( - z + eta1)] * (  - 100/9*vij^(-1) )
       + Log[(eta1)]*Log[(z)]*Log[(1 - eta1)]*Log[ - ( - z + eta1*eta2)] * ( 23/3*vij^(-1) )
       + Log[(eta1)]*Log[(z)]*Log[(1 - eta1)]*Log[( - z^2 + eta1*eta2)] * ( 2*vij^(-1) )
       + Log[(eta1)]*Log[(z)]*Log[(1 + eta1)]*Log[(1 - z)]* (  - 16*vij^(-1) )
       + Log[(eta1)]*Log[(z)]*Log[(1 + eta1)]*Log[(1 - eta2)] * (  - 8*vij^(-1) )
       + Log[(eta1)]*Log[(z)]*Log[(1 + eta1)]*Log[( - z + eta1)] * ( 24*vij^(-1) )
       + Log[(eta1)]*Log[(z)]*Log[(1 + eta1)] * (  - 8 + 2*beI^(-1) + 10*beJ^(-1) )
       + Log[(eta1)]*Log[(z)]*Log[(1 - beI)*(1 + beI)]* (  - 4 + 2*beI^(-1) - 2*beJ^(-1) )
       + Log[(eta1)]*Log[(z)]*Log[( - z + eta2)]^2 * (  - 45/4*vij^(-1) )
       + Log[(eta1)]*Log[(z)]*Log[( - z + eta2)]*Log[ - (- z + eta1*eta2)] * (  - 736/9*vij^(-1) )
       + Log[(eta1)]*Log[(z)]*Log[( - z + eta2)]*Log[( - z^2 + eta1*eta2)] * ( 19*vij^(-1) )
       + Log[(eta1)]*Log[(z)]*Log[( - z + eta1)]*Log[( - z + eta2)] * (  - 413/9*vij^(-1) )
       + Log[(eta1)]*Log[(z)]*Log[( - z + eta1)]^2 * (  - 13/6*vij^(-1) )
       + Log[(eta1)]*Log[(z)]*Log[( - z + eta1)]*Log[ - (- z + eta1*eta2)] * ( 89/3*vij^(-1) )
       + Log[(eta1)]*Log[(z)]*Log[( - z + eta1)]*Log[( - z^2 + eta1*eta2)] * ( 5*vij^(-1) )
       + Log[(eta1)]*Log[(z)]*Log[ - ( - z + eta1*eta2)]^2* ( 19/3*vij^(-1) )
       + Log[(eta1)]*Log[(z)]*Log[ - ( - z + eta1*eta2)]*Log[( - z^2 + eta1*eta2)] * (  - 53/6*vij^(-1) )
       + Log[(eta1)]*Log[(z)]*Log[( - z^2 + eta1*eta2)]^2 * ( - 13/3*vij^(-1) )
       + Log[(eta1)]*Log[(z)]^2*ep^(-1) * ( 2*vij^(-1) )
       + Log[(eta1)]*Log[(z)]^2*Log[(1 - z)] * (  - 5489/288*vij^(-1) )
       + Log[(eta1)]*Log[(z)]^2*Log[(1 - eta2)] * ( 26/9*vij^(-1) )
       + Log[(eta1)]*Log[(z)]^2*Log[(1 - eta1)] * ( 41/18*vij^(-1) )
       + Log[(eta1)]*Log[(z)]^2*Log[(1 + eta1)] * (  - 20*vij^(-1) )
       + Log[(eta1)]*Log[(z)]^2*Log[(1 - beI)*(1 + beI)] * (  - 4*vij^(-1) )
       + Log[(eta1)]*Log[(z)]^2*Log[( - z + eta2)] * ( 4513/288*vij^(-1) )
       + Log[(eta1)]*Log[(z)]^2*Log[( - z + eta1)] * (  - 25/3*vij^(-1) )
       + Log[(eta1)]*Log[(z)]^2*Log[ - ( - z + eta1*eta2)]* ( 1/6*vij^(-1) )
       + Log[(eta1)]*Log[(z)]^2*Log[( - z^2 + eta1*eta2)] * ( 101/6*vij^(-1) )
       + Log[(eta1)]*Log[(z)]^3 * (  - 35/12*vij^(-1) )
       + Log[(eta1)]*Log[(z)]^2 * (  - 4 + 1/4*vij^(-1)*beI^(-1) - 1/4*vij^(-1)*beJ^(-1) + 19/6*vij^(-1) + 3/4*beI^(-1) + 53/8*beJ^(-1) )
       + Log[(eta1)]*Log[(z)]*PolyLog[2,(1 - z)] * (  - 1/6*vij^(-1) )
       + Log[(eta1)]*Log[(z)]*PolyLog[2,(1 - eta2)] * (  - 4*vij^(-1) )
       + Log[(eta1)]*Log[(z)]*PolyLog[2,1/2*(1 - eta1)] * ( 32*vij^(-1) )
       + Log[(eta1)]*Log[(z)]*PolyLog[2,(1 - eta1)] * (  - 2*vij^(-1) )
       + Log[(eta1)]*Log[(z)]*PolyLog[2,1/(1 - z)*(1 - eta2)] * (  - 1/6*vij^(-1) )
       + Log[(eta1)]*Log[(z)]*PolyLog[2,1/(1 - z)*(1 - eta1)] * (  - 16/9*vij^(-1) )
       + Log[(eta1)]*Log[(z)]*PolyLog[2, - 1/(1 + eta1)*(1 - eta1)] * ( 32*vij^(-1) )
       + Log[(eta1)]*Log[(z)]*PolyLog[2,1/(1 + eta1)*(1- eta1)] * (  - 32*vij^(-1) )
       + Log[(eta1)]*Log[(z)]*PolyLog[2, - 1/( - z + eta2)/( - z + eta1*eta2)*(eta2)*(1 - z)*(z - eta1)] * ( 25/2*vij^(-1) )
       + Log[(eta1)]*Log[(z)]*PolyLog[2, - 1/( - z + eta1)/( - z + eta1*eta2)*(eta1)*(1 - z)*(z - eta2)] * ( - 5*vij^(-1) )
       + Log[(eta1)]*Log[(z)]*PolyLog[2,1/( - z + eta1*eta2)*(eta1)*(eta2)] * ( 19/2*vij^(-1) )
       + Log[(eta1)]*Log[(z)]*PolyLog[2, - 1/2/(eta1)*(1- eta1)] * (  - 32*vij^(-1) )
       + Log[(eta1)]*Log[(z)]*PolyLog[2,1/(eta1)/(1 - eta2)*( - z + eta1)] * (  - 199/6*vij^(-1) )
       + Log[(eta1)]*Log[(z)]*PolyLog[2,1/(eta2)/(1 - eta1)*( - z + eta2)] * (  - 145/9*vij^(-1) )
       + Log[(eta1)]*Log[(z)]*PolyLog[2, - 1/(z)*( - z + eta2)] * (  - 43/3*vij^(-1) )
       + Log[(eta1)]*Log[(z)]*PolyLog[2, - 1/(z)*( - z + eta1)] * (  - 3/2*vij^(-1) )
       + Log[(eta1)]*Log[(z)]*PolyLog[2, - 1/(z)/( - z + eta2)*(eta2)*( - z + eta1)] * (  - 33/2*vij^(-1) )
       + Log[(eta1)]*Log[(z)] * (  - 10 + 4*beI^(-1) - 6*beJ^(-1) )
       + Log[(eta1)]*PolyLog[2,(1 - z)]*ep^(-1) * ( 4*vij^(-1) )
       + Log[(eta1)]*PolyLog[2,(1 - z)] * (  - 2 + 1/2*vij^(-1)*beI^(-1) - 1/2*vij^(-1)*beJ^(-1) - 20/3*vij^(-1) + beI^(-1) )
       + Log[(eta1)]*PolyLog[2,(1 - eta2)]*ep^(-1) * (  - 9*vij^(-1) )
       + Log[(eta1)]*PolyLog[2,(1 - eta2)] * (  - 1/2*vij^(-1)*beJ^(-1) + 15/2*vij^(-1) )
       + Log[(eta1)]*PolyLog[2,1/2*(1 - eta1)] * (  - 1/3 - 6*beI^(-1) )
       + Log[(eta1)]*PolyLog[2,(1 - eta1)*(1 + eta1)] * (  - 13/12*beI^(-1) )
       + Log[(eta1)]*PolyLog[2,(eta1)] * ( 6 )
       + Log[(eta1)]*PolyLog[2,1/(1 - z)*(1 - eta2)]*ep^(-1)* ( 5*vij^(-1) )
       + Log[(eta1)]*PolyLog[2, - 1/(1 - z)*(z - eta1)] * ( 35/12*vij^(-1) - 17/4*beJ^(-1) )
       + Log[(eta1)]*PolyLog[2, - 1/(1 - z)/(z - eta1*eta2)*(z - eta1)*(z - eta2)]*ep^(-1) * (  - 4*vij^(-1) )
       + Log[(eta1)]*PolyLog[2, - 1/(1 + eta1)*(1 - eta1)]* (  - 6 - 33/4*beI^(-1) + 8*beJ^(-1) )
       + Log[(eta1)]*PolyLog[2,1/(1 + eta1)*(1 - eta1)] * ( 2/3 - 31/4*beI^(-1) + 8*beJ^(-1) )
       + Log[(eta1)]*PolyLog[2, - 1/( - z + eta2)*(1 - eta2)]*ep^(-1) * ( 5*vij^(-1) )
       + Log[(eta1)]*PolyLog[2, - 1/( - z + eta2)*(1 - eta2)] * (  - 3/2*vij^(-1) )
       + Log[(eta1)]*PolyLog[2,1/( - z + eta2)*( - z + eta1*eta2)] * (  - 35/12*vij^(-1) )
       + Log[(eta1)]*PolyLog[2, - 1/( - z + eta2)*(z)*(1- eta2)]*ep^(-1) * (  - vij^(-1) )
       + Log[(eta1)]*PolyLog[2, - 1/( - z + eta2)*(z)*(1- eta2)] * ( 3/2*vij^(-1) )
       + Log[(eta1)]*PolyLog[2, - 1/( - z + eta2)/( - z + eta1*eta2)*(eta2)*(1 - z)*(z - eta1)]*ep^(-1) * (  - 4*vij^(-1) )
       + Log[(eta1)]*PolyLog[2,1/( - z + eta1)*( - z + eta1*eta2)] * (  - 1/2*vij^(-1)*beJ^(-1) )
       + Log[(eta1)]*PolyLog[2,1/( - z + eta1*eta2)*( - z + eta2)] * ( 3/4*beJ^(-1) )
       + Log[(eta1)]*PolyLog[2,1/( - z + eta1*eta2)*( - z + eta1)]*ep^(-1) * ( 7*vij^(-1) )
       + Log[(eta1)]*PolyLog[2,1/( - z + eta1*eta2)*( - z^2 + eta1*eta2)] * (  - beJ^(-1) )
       + Log[(eta1)]*PolyLog[2,1/( - z + eta1*eta2)*(eta1)*( - z + eta2)] * ( 17/4*beJ^(-1) )
       + Log[(eta1)]*PolyLog[2,1/( - z + eta1*eta2)*(eta2)*( - z + eta1)]*ep^(-1) * ( vij^(-1) )
       + Log[(eta1)]*PolyLog[2,1/( - z^2 + eta1*eta2)*(eta1)*( - z + eta2)] * (  - 5/4*beJ^(-1) )
       + Log[(eta1)]*PolyLog[2,1/( - z^2 + eta1*eta2)*(z)*( - z + eta2)] * ( 1/4*beJ^(-1) )
       + Log[(eta1)]*PolyLog[2, - 1/2/(eta1)*(1 - eta1)]* ( 19/3 )
       + Log[(eta1)]*PolyLog[2, - 1/4/(eta1)*(1 - eta1)^2]* (  - 17/6 - 5/2*beI^(-1) + 4*beJ^(-1) )
       + Log[(eta1)]*PolyLog[2,1/(eta1)*(z)] * ( 2 )
       + Log[(eta1)]*PolyLog[2,1/(eta1)/(1 - z)*( - z + eta1)] * ( 17/12*vij^(-1) - 3/4*beJ^(-1) )
       + Log[(eta1)]*PolyLog[2,1/(eta1)/(1 - z)*(z)*(1 - eta1)] * ( beI^(-1) )
       + Log[(eta1)]*PolyLog[2,1/(eta1)/(1 - eta2)*( - z + eta1)]*ep^(-1) * ( 3*vij^(-1) )
       + Log[(eta1)]*PolyLog[2,1/(eta1)/(1 - eta2)*( - z + eta1)] * ( 2*vij^(-1) )
       + Log[(eta1)]*PolyLog[2, - 1/(eta1)/(1 - eta2)*(- z + eta1*eta2)]*ep^(-1) * (  - 3*vij^(-1) )
       + Log[(eta1)]*PolyLog[2, - 1/(eta1)/(1 - eta2)*(- z + eta1*eta2)] * ( 11*vij^(-1) )
       + Log[(eta1)]*PolyLog[2,1/(eta1)/( - z + eta2)*(- z + eta1*eta2)] * (  - 17/12*vij^(-1) )
       + Log[(eta1)]*PolyLog[2,1/(eta1)/(z - eta2)*(z)*( - z + eta1)] * ( 11/4*vij^(-1) )
       + Log[(eta1)]*PolyLog[2, - 1/(eta1)/(eta1)*(1 - eta1)*(1 + eta1)] * ( 7/24*beI^(-1) )
       + Log[(eta1)]*PolyLog[2,1/(eta1)/(eta2)*(z)^2]* (  - 1/2 + 3/4*beJ^(-1) )
       + Log[(eta1)]*PolyLog[2,1/(eta1)/(eta2)/(1 - z)*( - z^2 + eta1*eta2)] * (  - 5/4*beJ^(-1) )
       + Log[(eta1)]*PolyLog[2, - 1/(eta1)/(eta2)/(1- z)*(z)*( - z + eta1*eta2)] * (  - 11/4*vij^(-1) - beI^(-1) )
       + Log[(eta1)]*PolyLog[2,1/(eta2)/(1 - z)*(z)*(1 - eta2)]*ep^(-1) * (  - vij^(-1) )
       + Log[(eta1)]*PolyLog[2,1/(eta2)/(1 - eta1)*( - z + eta2)] * (  - 1/2*beI^(-1) )
       + Log[(eta1)]*PolyLog[2,1/(eta2)/( - z + eta1)*(- z + eta1*eta2)] * ( 1/2*vij^(-1)*beJ^(-1) )
       + Log[(eta1)]*PolyLog[2, - 1/(eta2)/( - z + eta1)*(z)*( - z + eta2)] * ( beI^(-1) )
       + Log[(eta1)]*PolyLog[2, - 1/(z)*( - z + eta2)]*ep^(-1) * ( 4*vij^(-1) )
       + Log[(eta1)]*PolyLog[2, - 1/(z)*( - z + eta2)] * ( 2 + 1/2*vij^(-1)*beI^(-1) - 1/2*vij^(-1)*beJ^(-1) - 20/3*vij^(-1) - 1/2*beI^(-1) )
       + Log[(eta1)]*PolyLog[2, - 1/(z)*( - z + eta1)]*ep^(-1) * (  - 7*vij^(-1) )
       + Log[(eta1)]*PolyLog[2, - 1/(z)*( - z + eta1)] * ( - 1/2*vij^(-1)*beI^(-1) + 31/6*vij^(-1) + beI^(-1) )
       + Log[(eta1)]*PolyLog[2, - 1/(z)*( - z + eta1*eta2)]*ep^(-1) * ( 7*vij^(-1) )
       + Log[(eta1)]*PolyLog[2, - 1/(z)*( - z + eta1*eta2)]* ( 1/2*vij^(-1)*beI^(-1) - 31/6*vij^(-1) + 1/2*beI^(-1) )
       + Log[(eta1)]*PolyLog[2,1/(z)*(eta1)*(eta2)] * ( - 2 )
       + Log[(eta1)]*PolyLog[2,1/(z)/(1 - z)*(z - eta1*eta2)] * (  - 17/4*vij^(-1) )
       + Log[(eta1)]*PolyLog[2, - 1/(z)/(1 - z)*(z^2 - eta1*eta2)] * ( 9/4*beJ^(-1) )
       + Log[(eta1)]*PolyLog[2, - 1/(z)/(1 - eta2)*( - z + eta1*eta2)]*ep^(-1) * (  - 3*vij^(-1) )
       + Log[(eta1)]*PolyLog[2, - 1/(z)/(1 - eta2)*( - z + eta1*eta2)] * ( 11*vij^(-1) )
       + Log[(eta1)]*PolyLog[2,1/(z)/(1 - eta2)*(eta2)*( - z + eta1)]*ep^(-1) * ( 3*vij^(-1) )
       + Log[(eta1)]*PolyLog[2,1/(z)/(1 - eta2)*(eta2)*( - z + eta1)] * ( 2*vij^(-1) )
       + Log[(eta1)]*PolyLog[2,1/(z)/(1 - eta1)*(eta1)*( - z + eta2)] * (  - 1/2*beI^(-1) )
       + Log[(eta1)]*PolyLog[2, - 1/(z)/( - z + eta2)*(eta2)*( - z + eta1)] * ( 17/4*vij^(-1) )
       + Log[(eta1)]*PolyLog[2,1/(z)/( - z + eta1*eta2)*( - z^2 + eta1*eta2)] * ( beJ^(-1) )
       + Log[(eta1)]*PolyLog[2,1/(z)/(z)*(z^2 - eta1*eta2)] * (  - 3/2 + 13/4*beJ^(-1) )
       + Log[(eta1)]*PolyLog[3,(1 - eta2)] * (  - 6*vij^(-1) )
       + Log[(eta1)]*PolyLog[3,(1 - eta1)] * (  - 4*vij^(-1) )
       + Log[(eta1)]*PolyLog[3, - 1/(1 - z)*(z - eta1)] * ( 10*vij^(-1) )
       + Log[(eta1)]*PolyLog[3, - 1/(1 - z)*(z)] * ( 1025/144*vij^(-1) )
       + Log[(eta1)]*PolyLog[3, - 1/(1 - z)/(z - eta1*eta2)*(z - eta1)*(z - eta2)] * ( 44/3*vij^(-1) )
       + Log[(eta1)]*PolyLog[3, - 1/(1 - eta2)*(eta2)] * ( - 262/9*vij^(-1) )
       + Log[(eta1)]*PolyLog[3, - 1/(1 - eta2)/( - z^2 + eta1*eta2)*( - z + eta2)*( - z + eta1*eta2)] * (  - 43/2*vij^(-1) )
       + Log[(eta1)]*PolyLog[3, - 1/(1 - eta2)/( - z^2 + eta1*eta2)*(eta2)*(1 - z)*(z - eta1)] * (  - 19/2*vij^(-1) )
       + Log[(eta1)]*PolyLog[3, - 1/( - z + eta2)*(1 - eta2)] * (  - 12*vij^(-1) )
       + Log[(eta1)]*PolyLog[3, - 1/( - z + eta2)*(z)*(1- eta2)] * (  - 24*vij^(-1) )
       + Log[(eta1)]*PolyLog[3, - 1/( - z + eta2)/( - z + eta1*eta2)*(eta2)*(1 - z)*(z - eta1)] * (  - 19/2*vij^(-1) )
       + Log[(eta1)]*PolyLog[3, - 1/( - z + eta1)*(z)] * ( - 47/2*vij^(-1) )
       + Log[(eta1)]*PolyLog[3, - 1/( - z + eta1)*(z)*(1- eta1)] * (  - 6*vij^(-1) )
       + Log[(eta1)]*PolyLog[3,1/( - z + eta1*eta2)*( - z + eta1)] * ( 859/144*vij^(-1) )
       + Log[(eta1)]*PolyLog[3,1/( - z + eta1*eta2)*(eta1)*( - z + eta2)] * (  - 25/2*vij^(-1) )
       + Log[(eta1)]*PolyLog[3,1/( - z + eta1*eta2)*(eta1)*(eta2)] * (  - 3683/72*vij^(-1) )
       + Log[(eta1)]*PolyLog[3,1/( - z + eta1*eta2)*(eta2)*( - z + eta1)] * ( 6*vij^(-1) )
       + Log[(eta1)]*PolyLog[3, - 1/(z - eta1)/(z - eta2)*(1 - z)*(z - eta1*eta2)] * (  - 18*vij^(-1) )
       + Log[(eta1)]*PolyLog[3,1/( - z^2 + eta1*eta2)*( - z + eta1*eta2)] * ( 2*vij^(-1) )
       + Log[(eta1)]*PolyLog[3,1/( - z^2 + eta1*eta2)*(eta1)*( - z + eta2)] * ( 6*vij^(-1) )
       + Log[(eta1)]*PolyLog[3,1/( - z^2 + eta1*eta2)*(z)*( - z + eta1*eta2)] * ( 4/3*vij^(-1) )
       + Log[(eta1)]*PolyLog[3,1/(eta1)*( - z + eta1)] * ( 4*vij^(-1) )
       + Log[(eta1)]*PolyLog[3,1/(eta1)/(1 - z)*( - z + eta1)] * (  - 12*vij^(-1) )
       + Log[(eta1)]*PolyLog[3,1/(eta1)/(1 - eta2)*( - z + eta1)] * ( 3451/144*vij^(-1) )
       + Log[(eta1)]*PolyLog[3, - 1/(eta1)/(1 - eta2)*(- z + eta1*eta2)] * (  - 485/144*vij^(-1) )
       + Log[(eta1)]*PolyLog[3,1/(eta1)/( - z + eta2)*(- z + eta1*eta2)] * ( 37/2*vij^(-1) )
       + Log[(eta1)]*PolyLog[3,1/(eta1)/(eta2)*( - z + eta1*eta2)] * ( 2819/72*vij^(-1) )
       + Log[(eta1)]*PolyLog[3, - 1/(eta1)/(eta2)/(1- z)*(z)*( - z + eta1*eta2)] * (  - 15*vij^(-1) )
       + Log[(eta1)]*PolyLog[3, - 1/(eta2)*(1 - eta2)] * ( 316/9*vij^(-1) )
       + Log[(eta1)]*PolyLog[3,1/(eta2)*( - z + eta2)] * ( - 319/16*vij^(-1) )
       + Log[(eta1)]*PolyLog[3,1/(eta2)*(z)] * (  - 255/16*vij^(-1) )
       + Log[(eta1)]*PolyLog[3,1/(eta2)/(1 - z)*( - z + eta2)] * (  - 197/18*vij^(-1) )
       + Log[(eta1)]*PolyLog[3,1/(eta2)/(1 - z)*(z)*(1 - eta2)] * (  - 107/18*vij^(-1) )
       + Log[(eta1)]*PolyLog[3, - 1/(eta2)/( - z + eta1)*(z)*( - z + eta2)] * ( 19/2*vij^(-1) )
       + Log[(eta1)]*PolyLog[3, - 1/(z)*(1 - z)] * (  - 2177/144*vij^(-1) )
       + Log[(eta1)]*PolyLog[3, - 1/(z)*( - z + eta2)] * ( - 191/16*vij^(-1) )
       + Log[(eta1)]*PolyLog[3, - 1/(z)*( - z + eta1)] * ( 31/2*vij^(-1) )
       + Log[(eta1)]*PolyLog[3,1/(z)*(eta1)*(eta2)] * ( - 6*vij^(-1) )
       + Log[(eta1)]*PolyLog[3, - 1/(z)/(1 - eta2)*( - z + eta2)] * ( 451/18*vij^(-1) )
       + Log[(eta1)]*PolyLog[3,1/(z)/(1 - eta1)*(eta1)*( - z + eta2)] * (  - 6*vij^(-1) )
       + Log[(eta1)]*PolyLog[3,1/(z)/(1 - eta1)/(1 - eta2)*( - z + eta1)*( - z + eta2)] * ( 26/3*vij^(-1) )
       + Log[(eta1)]*PolyLog[3, - 1/(z)/( - z + eta2)*(eta2)*( - z + eta1)] * (  - 11/2*vij^(-1) )
       + Log[(eta1)]*PolyLog[3,1/(z)/( - z + eta1)*(eta1)*(z - eta2)] * (  - 10*vij^(-1) )
       + Log[(eta1)]*PolyLog[3,1/(z)/( - z + eta1*eta2)*( - z^2 + eta1*eta2)] * (  - 25/3*vij^(-1) )
       + Log[(eta1)]*Zeta[3] * ( 187/4*vij^(-1) )
       + Log[(eta1)] * (  - 2 - 5/6*beI^(-1) - 17/6*beJ^(-1) )
       + Log[(eta2)]*ep^(-3) * (  - 1/2*vij^(-1) )
       + Log[(eta2)]*ep^(-2) * ( 13/12*vij^(-1) - beJ^(-1) )
       + Log[(eta2)]*ep^(-1) * ( 31/9*vij^(-1) + 19/6*beJ^(-1) )
       + Log[(eta2)]*Pi^2*ep^(-1) * (  - 1/12*vij^(-2) )
       + Log[(eta2)]*Pi^2 * (  - 3/8 + 2/3*vij^(-2) - 41/36*vij^(-1)- 1/8*beJ^(-1) )
       + Log[(eta2)]*Log[(1 - z)]*Pi^2 * ( 587/54*vij^(-1) )
       + Log[(eta2)]*Log[(1 - z)]^2*Log[( - z + eta2)] * (  - 175/18*vij^(-1) )
       + Log[(eta2)]*Log[(1 - z)]^2*Log[( - z + eta1)] * (  - 25/18*vij^(-1) )
       + Log[(eta2)]*Log[(1 - z)]^2*Log[ - ( - z + eta1*eta2)]* (  - 172/9*vij^(-1) )
       + Log[(eta2)]*Log[(1 - z)]^2*Log[( - z^2 + eta1*eta2)]* ( 9/2*vij^(-1) )
       + Log[(eta2)]*Log[(1 - z)]*Log[( - z + eta2)]^2 * ( 103/36*vij^(-1) )
       + Log[(eta2)]*Log[(1 - z)]*Log[( - z + eta2)]*Log[ - ( - z + eta1*eta2)] * ( 176/9*vij^(-1) )
       + Log[(eta2)]*Log[(1 - z)]*Log[( - z + eta2)]*Log[(- z^2 + eta1*eta2)] * (  - 3/2*vij^(-1) )
       + Log[(eta2)]*Log[(1 - z)]*Log[( - z + eta1)]*Log[(- z + eta2)] * (  - 8/9*vij^(-1) )
       + Log[(eta2)]*Log[(1 - z)]*Log[( - z + eta1)]^2 * ( 82/9*vij^(-1) )
       + Log[(eta2)]*Log[(1 - z)]*Log[( - z + eta1)]*Log[ - ( - z + eta1*eta2)] * ( 85/9*vij^(-1) )
       + Log[(eta2)]*Log[(1 - z)]*Log[ - ( - z + eta1*eta2)]^2* ( 469/18*vij^(-1) )
       + Log[(eta2)]*Log[(1 - z)]*Log[ - ( - z + eta1*eta2)]*Log[( - z^2 + eta1*eta2)] * ( 5/2*vij^(-1) )
       + Log[(eta2)]*Log[(1 - z)]*Log[( - z^2 + eta1*eta2)]^2* (  - 3/4*vij^(-1) )
       + Log[(eta2)]*Log[(1 - z)]*PolyLog[2,(1 - eta2)] * ( - 49/18*vij^(-1) )
       + Log[(eta2)]*Log[(1 - z)]*PolyLog[2,(1 - eta1)] * ( 10*vij^(-1) )
       + Log[(eta2)]*Log[(1 - z)]*PolyLog[2,1/(1 - z)*(1- eta2)] * ( 35/3*vij^(-1) )
       + Log[(eta2)]*Log[(1 - z)]*PolyLog[2,1/(1 - z)*(1- eta1)] * (  - vij^(-1) )
       + Log[(eta2)]*Log[(1 - z)]*PolyLog[2, - 1/( - z + eta2)/( - z + eta1*eta2)*(eta2)*(1 - z)*(z - eta1)]* (  - 13/2*vij^(-1) )
       + Log[(eta2)]*Log[(1 - z)]*PolyLog[2,1/( - z + eta1*eta2)*(eta1)*(eta2)] * (  - 203/18*vij^(-1) )
       + Log[(eta2)]*Log[(1 - z)]*PolyLog[2,1/(eta1)/(1- eta2)*( - z + eta1)] * ( 365/18*vij^(-1) )
       + Log[(eta2)]*Log[(1 - z)]*PolyLog[2,1/(eta2)/(1- eta1)*( - z + eta2)] * ( 18*vij^(-1) )
       + Log[(eta2)]*Log[(1 - z)]*PolyLog[2, - 1/(z)*( - z + eta2)] * ( 224/9*vij^(-1) )
       + Log[(eta2)]*Log[(1 - z)]*PolyLog[2, - 1/(z)*( - z + eta1)] * ( 23/18*vij^(-1) )
       + Log[(eta2)]*Log[(1 - z)]*PolyLog[2, - 1/(z)/(- z + eta2)*(eta2)*( - z + eta1)] * ( 12*vij^(-1) )
       + Log[(eta2)]*Log[(1 - eta2)]*ep^(-1) * (  - 8/3*vij^(-1))
       + Log[(eta2)]*Log[(1 - eta2)]*Pi^2 * (  - 5/6*vij^(-2) - 4295/324*vij^(-1) )
       + Log[(eta2)]*Log[(1 - eta2)]*Log[(1 - z)]^2 * ( 395/18*vij^(-1) )
       + Log[(eta2)]*Log[(1 - eta2)]*Log[(1 - z)]*Log[( - z + eta2)] * (  - 179/6*vij^(-1) )
       + Log[(eta2)]*Log[(1 - eta2)]*Log[(1 - z)]*Log[( - z + eta1)] * ( 19/3*vij^(-1) )
       + Log[(eta2)]*Log[(1 - eta2)]*Log[(1 - z)]*Log[( - z^2 + eta1*eta2)] * ( 23/2*vij^(-1) )
       + Log[(eta2)]*Log[(1 - eta2)]^2*Log[(1 - z)] * (  - 1061/36*vij^(-1) )
       + Log[(eta2)]*Log[(1 - eta2)]^3 * (  - 2/3*vij^(-2) + 1439/324*vij^(-1) )
       + Log[(eta2)]*Log[(1 - eta2)]^2*Log[( - z + eta2)] * ( 769/36*vij^(-1) )
       + Log[(eta2)]*Log[(1 - eta2)]^2*Log[( - z + eta1)] * ( - 31/18*vij^(-1) )
       + Log[(eta2)]*Log[(1 - eta2)]^2*Log[ - ( - z + eta1*eta2)] * (  - 589/18*vij^(-1) )
       + Log[(eta2)]*Log[(1 - eta2)]^2*Log[( - z^2 + eta1*eta2)] * ( 1/4*vij^(-1) )
       + Log[(eta2)]*Log[(1 - eta2)]^2 * ( 11/3*vij^(-1) )
       + Log[(eta2)]*Log[(1 - eta2)]*Log[(1 + eta2)] * (  - 32/3*vij^(-1) )
       + Log[(eta2)]*Log[(1 - eta2)]*Log[(1 - beI)*(1 + beI)] * ( 16/3*vij^(-1) )
       + Log[(eta2)]*Log[(1 - eta2)]*Log[( - z + eta2)]*Log[- ( - z + eta1*eta2)] * ( 43/2*vij^(-1) )
       + Log[(eta2)]*Log[(1 - eta2)]*Log[( - z + eta2)]*Log[( - z^2 + eta1*eta2)] * (  - 6*vij^(-1) )
       + Log[(eta2)]*Log[(1 - eta2)]*Log[( - z + eta1)]^2 * ( - vij^(-1) )
       + Log[(eta2)]*Log[(1 - eta2)]*Log[( - z + eta1)]*Log[- ( - z + eta1*eta2)] * ( 214/9*vij^(-1) )
       + Log[(eta2)]*Log[(1 - eta2)]*Log[( - z + eta1)]*Log[( - z^2 + eta1*eta2)] * ( 2*vij^(-1) )
       + Log[(eta2)]*Log[(1 - eta2)]*Log[ - ( - z + eta1*eta2)]^2 * ( 197/9*vij^(-1) )
       + Log[(eta2)]*Log[(1 - eta2)]*PolyLog[2,(1 - z)] * ( 191/18*vij^(-1) )
       + Log[(eta2)]*Log[(1 - eta2)]*PolyLog[2,(1 - eta2)]* ( 119/54*vij^(-1) )
       + Log[(eta2)]*Log[(1 - eta2)]*PolyLog[2,(eta2)] * ( vij^(-2) )
       + Log[(eta2)]*Log[(1 - eta2)]*PolyLog[2,1/(1 - z)*(1 - eta2)] * ( 20/9*vij^(-1) )
       + Log[(eta2)]*Log[(1 - eta2)]*PolyLog[2,1/(1 - z)*(1 - eta1)] * (  - 2*vij^(-1) )
       + Log[(eta2)]*Log[(1 - eta2)]*PolyLog[2, - 1/( - z + eta2)/( - z + eta1*eta2)*(eta2)*(1 - z)*(z - eta1)] * ( 23/2*vij^(-1) )
       + Log[(eta2)]*Log[(1 - eta2)]*PolyLog[2, - 1/( - z + eta1)/( - z + eta1*eta2)*(eta1)*(1 - z)*(z - eta2)] * (  - 2*vij^(-1) )
       + Log[(eta2)]*Log[(1 - eta2)]*PolyLog[2,1/( - z + eta1*eta2)*(eta1)*(eta2)] * (  - 103/18*vij^(-1) )
       + Log[(eta2)]*Log[(1 - eta2)]*PolyLog[2,1/(eta1)/(1 - eta2)*( - z + eta1)] * ( 319/18*vij^(-1) )
       + Log[(eta2)]*Log[(1 - eta2)]*PolyLog[2,1/(eta2)/(1 - z)*(z)*(1 - eta2)] * (  - 55/6*vij^(-1) )
       + Log[(eta2)]*Log[(1 - eta2)]*PolyLog[2,1/(eta2)/(1 - eta1)*( - z + eta2)] * (  - 4*vij^(-1) )
       + Log[(eta2)]*Log[(1 - eta2)]*PolyLog[2, - 1/(z)*(- z + eta2)] * ( 73/18*vij^(-1) )
       + Log[(eta2)]*Log[(1 - eta2)]*PolyLog[2, - 1/(z)*(- z + eta1)] * ( 157/18*vij^(-1) )
       + Log[(eta2)]*Log[(1 - eta2)]*PolyLog[2, - 1/(z)/( - z + eta2)*(eta2)*( - z + eta1)] * ( 19/2*vij^(-1) )
       + Log[(eta2)]*Log[(1 - eta2)] * (  - 16/3 + 359/18*vij^(-1) )
       + Log[(eta2)]*Log[(1 - eta1)]*Pi^2 * (  - 1625/2592*vij^(-1) )
       + Log[(eta2)]*Log[(1 - eta1)]*Log[(1 - z)]^2 * ( 431/18*vij^(-1) )
       + Log[(eta2)]*Log[(1 - eta1)]*Log[(1 - z)]*Log[( - z + eta2)] * (  - 76/9*vij^(-1) )
       + Log[(eta2)]*Log[(1 - eta1)]*Log[(1 - z)]*Log[( - z + eta1)] * (  - 337/9*vij^(-1) )
       + Log[(eta2)]*Log[(1 - eta1)]*Log[(1 - z)]*Log[ - (- z + eta1*eta2)] * (  - 113/3*vij^(-1) )
       + Log[(eta2)]*Log[(1 - eta1)]*Log[(1 - z)]*Log[( - z^2 + eta1*eta2)] * (  - 2*vij^(-1) )
       + Log[(eta2)]*Log[(1 - eta1)]*Log[(1 - eta2)]*Log[(1- z)] * (  - 3*vij^(-1) )
       + Log[(eta2)]*Log[(1 - eta1)]*Log[(1 - eta2)]^2 * ( 4*vij^(-1) )
       + Log[(eta2)]*Log[(1 - eta1)]*Log[(1 - eta2)]*Log[(- z + eta2)] * ( 40/9*vij^(-1) )
       + Log[(eta2)]*Log[(1 - eta1)]*Log[(1 - eta2)]*Log[(- z + eta1)] * (  - 12*vij^(-1) )
       + Log[(eta2)]*Log[(1 - eta1)]*Log[(1 - eta2)]*Log[ - ( - z + eta1*eta2)] * ( 4/3*vij^(-1) )
       + Log[(eta2)]*Log[(1 - eta1)]*Log[(1 - eta2)]*Log[(- z^2 + eta1*eta2)] * (  - 7*vij^(-1) )
       + Log[(eta2)]*Log[(1 - eta1)]^2*Log[(1 - z)] * ( 53/3*vij^(-1) )
       + Log[(eta2)]*Log[(1 - eta1)]^2*Log[(1 - eta2)] * ( 20/9*vij^(-1) )
       + Log[(eta2)]*Log[(1 - eta1)]^3 * (  - 5161/1296*vij^(-1))
       + Log[(eta2)]*Log[(1 - eta1)]^2*Log[( - z + eta2)] * ( 3049/864*vij^(-1) )
       + Log[(eta2)]*Log[(1 - eta1)]^2*Log[ - ( - z + eta1*eta2)] * ( 4489/864*vij^(-1) )
       + Log[(eta2)]*Log[(1 - eta1)]^2*Log[( - z^2 + eta1*eta2)] * (  - vij^(-1) )
       + Log[(eta2)]*Log[(1 - eta1)]*Log[( - z + eta2)]*Log[- ( - z + eta1*eta2)] * (  - 10681/432*vij^(-1) )
       + Log[(eta2)]*Log[(1 - eta1)]*Log[( - z + eta2)]*Log[( - z^2 + eta1*eta2)] * ( 6*vij^(-1) )
       + Log[(eta2)]*Log[(1 - eta1)]*Log[( - z + eta1)]*Log[( - z + eta2)] * (  - vij^(-1) )
       + Log[(eta2)]*Log[(1 - eta1)]*Log[( - z + eta1)]^2 * ( 227/18*vij^(-1) )
       + Log[(eta2)]*Log[(1 - eta1)]*Log[( - z + eta1)]*Log[- ( - z + eta1*eta2)] * ( 100/3*vij^(-1) )
       + Log[(eta2)]*Log[(1 - eta1)]*Log[( - z + eta1)]*Log[( - z^2 + eta1*eta2)] * ( vij^(-1) )
       + Log[(eta2)]*Log[(1 - eta1)]*Log[ - ( - z + eta1*eta2)]^2 * (  - 607/144*vij^(-1) )
       + Log[(eta2)]*Log[(1 - eta1)]*Log[ - ( - z + eta1*eta2)]*Log[( - z^2 + eta1*eta2)] * ( 9*vij^(-1) )
       + Log[(eta2)]*Log[(1 - eta1)]*Log[( - z^2 + eta1*eta2)]^2 * (  - 5/2*vij^(-1) )
       + Log[(eta2)]*Log[(1 - eta1)]*PolyLog[2,(1 - z)] * ( - 8/9*vij^(-1) )
       + Log[(eta2)]*Log[(1 - eta1)]*PolyLog[2,(1 - eta2)]* ( 31/3*vij^(-1) )
       + Log[(eta2)]*Log[(1 - eta1)]*PolyLog[2,(1 - eta1)]* (  - 1/3*vij^(-1) )
       + Log[(eta2)]*Log[(1 - eta1)]*PolyLog[2,1/(1 - z)*(1 - eta2)] * (  - 17/9*vij^(-1) )
       + Log[(eta2)]*Log[(1 - eta1)]*PolyLog[2,1/(1 - z)*(1 - eta1)] * ( 31/9*vij^(-1) )
       + Log[(eta2)]*Log[(1 - eta1)]*PolyLog[2, - 1/( - z + eta2)/( - z + eta1*eta2)*(eta2)*(1 - z)*(z - eta1)] * (  - 8*vij^(-1) )
       + Log[(eta2)]*Log[(1 - eta1)]*PolyLog[2,1/( - z + eta1*eta2)*(eta1)*(eta2)] * (  - 121/9*vij^(-1) )
       + Log[(eta2)]*Log[(1 - eta1)]*PolyLog[2,1/(eta1)/(1 - eta2)*( - z + eta1)] * ( 19/9*vij^(-1) )
       + Log[(eta2)]*Log[(1 - eta1)]*PolyLog[2,1/(eta2)/(1 - eta1)*( - z + eta2)] * ( 13/3*vij^(-1) )
       + Log[(eta2)]*Log[(1 - eta1)]*PolyLog[2, - 1/(z)*(- z + eta2)] * (  - 32/9*vij^(-1) )
       + Log[(eta2)]*Log[(1 - eta1)]*PolyLog[2, - 1/(z)*(- z + eta1)] * ( 85/9*vij^(-1) )
       + Log[(eta2)]*Log[(1 - eta1)]*PolyLog[2, - 1/(z)/( - z + eta2)*(eta2)*( - z + eta1)] * ( 11*vij^(-1) )
       + Log[(eta2)]*Log[(1 + eta1)]*ep^(-2) * ( 2*vij^(-1) )
       + Log[(eta2)]*Log[(1 + eta1)]*ep^(-1) * (  - 13/3*vij^(-1) + 4*beJ^(-1) )
       + Log[(eta2)]*Log[(1 + eta1)]*Log[(1 - z)]^2 * ( 16*vij^(-1) )
       + Log[(eta2)]*Log[(1 + eta1)]*Log[(1 - z)]*Log[( - z + eta2)] * (  - 16*vij^(-1) )
       + Log[(eta2)]*Log[(1 + eta1)]*Log[(1 - z)]*Log[ - (- z + eta1*eta2)] * (  - 16*vij^(-1) )
       + Log[(eta2)]*Log[(1 + eta1)]*Log[(1 - eta2)]^2 * ( 12*vij^(-1) )
       + Log[(eta2)]*Log[(1 + eta1)]*Log[(1 - eta2)]*Log[ - ( - z + eta1*eta2)] * (  - 24*vij^(-1) )
       + Log[(eta2)]*Log[(1 + eta1)]^3 * (  - 8/3*vij^(-1) )
       + Log[(eta2)]*Log[(1 + eta1)]^2 * ( 49/6*vij^(-1) )
       + Log[(eta2)]*Log[(1 + eta1)]*Log[(1 - beI)*(1 + beI)]*ep^(-1) * (  - 4*vij^(-1) )
       + Log[(eta2)]*Log[(1 + eta1)]*Log[(1 - beI)*(1 + beI)]^2 * ( 4*vij^(-1) )
       + Log[(eta2)]*Log[(1 + eta1)]*Log[(1 - beI)*(1 + beI)] * ( 26/3*vij^(-1) - 8*beJ^(-1) )
       + Log[(eta2)]*Log[(1 + eta1)]*Log[( - z + eta2)]*Log[- ( - z + eta1*eta2)] * ( 16*vij^(-1) )
       + Log[(eta2)]*Log[(1 + eta1)]*Log[ - ( - z + eta1*eta2)]^2 * ( 14*vij^(-1) )
       + Log[(eta2)]*Log[(1 + eta1)]*PolyLog[2,(1 - z)] * ( 4*vij^(-2) + 12*vij^(-1) )
       + Log[(eta2)]*Log[(1 + eta1)]*PolyLog[2,(1 - eta2)]* (  - 4*vij^(-2) - 16*vij^(-1) )
       + Log[(eta2)]*Log[(1 + eta1)]*PolyLog[2,1/(1 - z)*(1 - eta2)] * ( 16*vij^(-1) )
       + Log[(eta2)]*Log[(1 + eta1)]*PolyLog[2,1/(1 + eta1)*(1 - eta1)] * (  - 16*vij^(-1) )
       + Log[(eta2)]*Log[(1 + eta1)]*PolyLog[2, - 1/( - z + eta2)/( - z + eta1*eta2)*(eta2)*(1 - z)*(z - eta1)] * ( 16*vij^(-1) )
       + Log[(eta2)]*Log[(1 + eta1)]*PolyLog[2,1/( - z + eta1*eta2)*(eta1)*(eta2)] * ( 4*vij^(-1) )
       + Log[(eta2)]*Log[(1 + eta1)]*PolyLog[2, - 1/2/(eta1)*(1 - eta1)] * (  - 16*vij^(-1) )
       + Log[(eta2)]*Log[(1 + eta1)]*PolyLog[2,1/(eta1)/(1 - eta2)*( - z + eta1)] * (  - 8*vij^(-1) )
       + Log[(eta2)]*Log[(1 + eta1)]*PolyLog[2,1/(eta2)/(1 - z)*( - z + eta2)] * ( 8*vij^(-1) )
       + Log[(eta2)]*Log[(1 + eta1)]*PolyLog[2, - 1/(z)*(- z + eta2)] * ( 4*vij^(-2) + 12*vij^(-1) )
       + Log[(eta2)]*Log[(1 + eta1)]*PolyLog[2, - 1/(z)*(- z + eta1)] * (  - 4*vij^(-2) - 4*vij^(-1) )
       + Log[(eta2)]*Log[(1 + eta1)]*PolyLog[2, - 1/(z)*(- z + eta1*eta2)] * ( 4*vij^(-2) )
       + Log[(eta2)]*Log[(1 + eta1)] * (  - 8/3*vij^(-1) - 38/3*beJ^(-1) )
       + Log[(eta2)]*Log[(1 - beI)*(1 + beI)]*ep^(-2) * ( vij^(-1) )
       + Log[(eta2)]*Log[(1 - beI)*(1 + beI)]*ep^(-1) * ( - 13/6*vij^(-1) + 2*beJ^(-1) )
       + Log[(eta2)]*Log[(1 - beI)*(1 + beI)]*Pi^2 * ( 1/6*vij^(-2) )
       + Log[(eta2)]*Log[(1 - beI)*(1 + beI)]^2*ep^(-1)* (  - vij^(-1) )
       + Log[(eta2)]*Log[(1 - beI)*(1 + beI)]^3 * ( 2/3*vij^(-1) )
       + Log[(eta2)]*Log[(1 - beI)*(1 + beI)]^2 * ( 13/6*vij^(-1) - 2*beJ^(-1) )
       + Log[(eta2)]*Log[(1 - beI)*(1 + beI)]*PolyLog[2,(1 - z)] * ( 2*vij^(-2) )
       + Log[(eta2)]*Log[(1 - beI)*(1 + beI)]*PolyLog[2,(1 - eta2)] * (  - 2*vij^(-2) )
       + Log[(eta2)]*Log[(1 - beI)*(1 + beI)]*PolyLog[2,(eta2)] * ( vij^(-2) )
       + Log[(eta2)]*Log[(1 - beI)*(1 + beI)]*PolyLog[2,1/(1 + eta1)*(1 - eta1)] * (  - 16*vij^(-1) )
       + Log[(eta2)]*Log[(1 - beI)*(1 + beI)]*PolyLog[2,- 1/2/(eta1)*(1 - eta1)] * (  - 16*vij^(-1) )
       + Log[(eta2)]*Log[(1 - beI)*(1 + beI)]*PolyLog[2,1/(eta1)/(1 - eta2)*( - z + eta1)] * (  - 12*vij^(-1) )
       + Log[(eta2)]*Log[(1 - beI)*(1 + beI)]*PolyLog[2,1/(eta1)/(z - eta2)*(z)*( - z + eta1)] * ( 10*vij^(-1) )
       + Log[(eta2)]*Log[(1 - beI)*(1 + beI)]*PolyLog[2,- 1/(eta1)/(eta2)/(1 - z)*(z)*( - z + eta1*eta2)] * (  - 10*vij^(-1) )
       + Log[(eta2)]*Log[(1 - beI)*(1 + beI)]*PolyLog[2,1/(eta2)/(1 - z)*(z)*(1 - eta2)] * ( 12*vij^(-1))
       + Log[(eta2)]*Log[(1 - beI)*(1 + beI)]*PolyLog[2,- 1/(z)*( - z + eta2)] * ( 2*vij^(-2) )
       + Log[(eta2)]*Log[(1 - beI)*(1 + beI)]*PolyLog[2,- 1/(z)*( - z + eta1)] * (  - 2*vij^(-2) )
       + Log[(eta2)]*Log[(1 - beI)*(1 + beI)]*PolyLog[2,- 1/(z)*( - z + eta1*eta2)] * ( 2*vij^(-2) )
       + Log[(eta2)]*Log[(1 - beI)*(1 + beI)]*PolyLog[2,1/(z)/(1 - z)*(z - eta1*eta2)] * ( 2*vij^(-1) )
       + Log[(eta2)]*Log[(1 - beI)*(1 + beI)]*PolyLog[2,- 1/(z)/( - z + eta2)*(eta2)*( - z + eta1)] * ( - 2*vij^(-1) )
       + Log[(eta2)]*Log[(1 - beI)*(1 + beI)] * (  - 62/9*vij^(-1) - 19/3*beJ^(-1) )
       + Log[(eta2)]*Log[( - z + eta2)]*Pi^2 * ( 185/54*vij^(-1))
       + Log[(eta2)]*Log[( - z + eta2)]^3 * (  - 103/108*vij^(-1))
       + Log[(eta2)]*Log[( - z + eta2)]^2*Log[ - ( - z + eta1*eta2)] * ( 43/18*vij^(-1) )
       + Log[(eta2)]*Log[( - z + eta2)]^2*Log[( - z^2 + eta1*eta2)] * (  - 33/4*vij^(-1) )
       + Log[(eta2)]*Log[( - z + eta2)]*Log[ - ( - z + eta1*eta2)]^2 * ( 37105/864*vij^(-1) )
       + Log[(eta2)]*Log[( - z + eta2)]*Log[ - ( - z + eta1*eta2)]*Log[( - z^2 + eta1*eta2)] * (  - 17*vij^(-1) )
       + Log[(eta2)]*Log[( - z + eta2)]*Log[( - z^2 + eta1*eta2)]^2 * ( 37/4*vij^(-1) )
       + Log[(eta2)]*Log[( - z + eta2)]*PolyLog[2,(1 - eta2)]* (  - 47/6*vij^(-1) )
       + Log[(eta2)]*Log[( - z + eta2)]*PolyLog[2,(1 - eta1)]* (  - 28/3*vij^(-1) )
       + Log[(eta2)]*Log[( - z + eta2)]*PolyLog[2,1/(1 - z)*(1 - eta2)] * (  - 28/9*vij^(-1) )
       + Log[(eta2)]*Log[( - z + eta2)]*PolyLog[2,1/(1 - z)*(1 - eta1)] * ( 17/3*vij^(-1) )
       + Log[(eta2)]*Log[( - z + eta2)]*PolyLog[2, - 1/( - z + eta2)/( - z + eta1*eta2)*(eta2)*(1 - z)*(z - eta1)] * ( 17/2*vij^(-1) )
       + Log[(eta2)]*Log[( - z + eta2)]*PolyLog[2, - 1/( - z + eta1)/( - z + eta1*eta2)*(eta1)*(1 - z)*(z - eta2)] * ( vij^(-1) )
       + Log[(eta2)]*Log[( - z + eta2)]*PolyLog[2,1/( - z + eta1*eta2)*(eta1)*(eta2)] * ( 125/18*vij^(-1) )
       + Log[(eta2)]*Log[( - z + eta2)]*PolyLog[2,1/(eta1)/(1 - eta2)*( - z + eta1)] * (  - 269/18*vij^(-1) )
       + Log[(eta2)]*Log[( - z + eta2)]*PolyLog[2,1/(eta2)/(1 - eta1)*( - z + eta2)] * (  - 11*vij^(-1) )
       + Log[(eta2)]*Log[( - z + eta2)]*PolyLog[2, - 1/(z)*( - z + eta2)] * (  - 25/3*vij^(-1) )
       + Log[(eta2)]*Log[( - z + eta2)]*PolyLog[2, - 1/(z)*( - z + eta1)] * (  - 17/18*vij^(-1) )
       + Log[(eta2)]*Log[( - z + eta2)]*PolyLog[2, - 1/(z)/( - z + eta2)*(eta2)*( - z + eta1)] * (  - 12*vij^(-1))
       + Log[(eta2)]*Log[( - z + eta1)]*Pi^2 * ( 43/18*vij^(-1) )
       + Log[(eta2)]*Log[( - z + eta1)]*Log[( - z + eta2)]^2* ( 245/18*vij^(-1) )
       + Log[(eta2)]*Log[( - z + eta1)]*Log[( - z + eta2)]*Log[ - ( - z + eta1*eta2)] * (  - 55/9*vij^(-1) )
       + Log[(eta2)]*Log[( - z + eta1)]*Log[( - z + eta2)]*Log[( - z^2 + eta1*eta2)] * (  - 2*vij^(-1) )
       + Log[(eta2)]*Log[( - z + eta1)]^2*Log[( - z + eta2)]* (  - 64/9*vij^(-1) )
       + Log[(eta2)]*Log[( - z + eta1)]^2*Log[ - ( - z + eta1*eta2)] * (  - 227/18*vij^(-1) )
       + Log[(eta2)]*Log[( - z + eta1)]*Log[ - ( - z + eta1*eta2)]^2 * (  - 449/18*vij^(-1) )
       + Log[(eta2)]*Log[( - z + eta1)]*Log[ - ( - z + eta1*eta2)]*Log[( - z^2 + eta1*eta2)] * (  - 6*vij^(-1) )
       + Log[(eta2)]*Log[( - z + eta1)]*Log[( - z^2 + eta1*eta2)]^2 * ( 2*vij^(-1) )
       + Log[(eta2)]*Log[ - ( - z + eta1*eta2)]*Pi^2 * (  - 1/6*vij^(-2) - 14401/2592*vij^(-1) )
       + Log[(eta2)]*Log[ - ( - z + eta1*eta2)]^3 * (  - 7/6*vij^(-2) - 12025/2592*vij^(-1) )
       + Log[(eta2)]*Log[ - ( - z + eta1*eta2)]^2*Log[( - z^2 + eta1*eta2)] * (  - 47/4*vij^(-1) )
       + Log[(eta2)]*Log[ - ( - z + eta1*eta2)]*Log[( - z^2 + eta1*eta2)]^2 * ( 15/2*vij^(-1) )
       + Log[(eta2)]*Log[ - ( - z + eta1*eta2)]*PolyLog[2,(1- z)] * ( 22/3*vij^(-1) )
       + Log[(eta2)]*Log[ - ( - z + eta1*eta2)]*PolyLog[2,(1- eta2)] * (  - 9*vij^(-1) )
       + Log[(eta2)]*Log[ - ( - z + eta1*eta2)]*PolyLog[2,(1- eta1)] * (  - 28/3*vij^(-1) )
       + Log[(eta2)]*Log[ - ( - z + eta1*eta2)]*PolyLog[2,1/(1 - z)*(1 - eta2)] * ( 13/3*vij^(-1) )
       + Log[(eta2)]*Log[ - ( - z + eta1*eta2)]*PolyLog[2,1/(1 - z)*(1 - eta1)] * ( 40/3*vij^(-1) )
       + Log[(eta2)]*Log[ - ( - z + eta1*eta2)]*PolyLog[2, - 1/( - z + eta2)/( - z + eta1*eta2)*(eta2)*(1 - z)*(z - eta1)] * ( 5*vij^(-1) )
       + Log[(eta2)]*Log[ - ( - z + eta1*eta2)]*PolyLog[2, - 1/( - z + eta1)/( - z + eta1*eta2)*(eta1)*(1 - z)*(z - eta2)] * ( vij^(-1) )
       + Log[(eta2)]*Log[ - ( - z + eta1*eta2)]*PolyLog[2,1/(- z + eta1*eta2)*(eta1)*(eta2)] * (  - 2*vij^(-2) + 41/3*vij^(-1) )
       + Log[(eta2)]*Log[ - ( - z + eta1*eta2)]*PolyLog[2,1/(eta2)/(1 - eta1)*( - z + eta2)] * (  - 7*vij^(-1) )
       + Log[(eta2)]*Log[ - ( - z + eta1*eta2)]*PolyLog[2, - 1/(z)*( - z + eta2)] * (  - 7/3*vij^(-1) )
       + Log[(eta2)]*Log[ - ( - z + eta1*eta2)]*PolyLog[2, - 1/(z)*( - z + eta1)] * (  - 5/3*vij^(-1) )
       + Log[(eta2)]*Log[ - ( - z + eta1*eta2)]*PolyLog[2,1/(z)*(eta1)*(eta2)] * (  - 2*vij^(-2) )
       + Log[(eta2)]*Log[ - ( - z + eta1*eta2)]*PolyLog[2, - 1/(z)/( - z + eta2)*(eta2)*( - z + eta1)] * (  - 8*vij^(-1) )
       + Log[(eta2)]*Log[( - z^2 + eta1*eta2)]*Pi^2 * ( 7/3*vij^(-1) )
       + Log[(eta2)]*Log[( - z^2 + eta1*eta2)]^3 * (  - 23/12*vij^(-1) )
       + Log[(eta2)]*Log[( - z^2 + eta1*eta2)]*PolyLog[2,(1 - z)] * (  - 2*vij^(-1) )
       + Log[(eta2)]*Log[( - z^2 + eta1*eta2)]*PolyLog[2,(1 - eta2)] * ( 5*vij^(-1) )
       + Log[(eta2)]*Log[( - z^2 + eta1*eta2)]*PolyLog[2,(1 - eta1)] * (  - 2*vij^(-1) )
       + Log[(eta2)]*Log[( - z^2 + eta1*eta2)]*PolyLog[2,1/(1- z)*(1 - eta2)] * (  - 4*vij^(-1) )
       + Log[(eta2)]*Log[( - z^2 + eta1*eta2)]*PolyLog[2,1/(1- z)*(1 - eta1)] * ( 2*vij^(-1) )
       + Log[(eta2)]*Log[( - z^2 + eta1*eta2)]*PolyLog[2, - 1/( - z + eta2)/( - z + eta1*eta2)*(eta2)*(1 - z)*(z - eta1)] * (  - 17/2*vij^(-1) )
       + Log[(eta2)]*Log[( - z^2 + eta1*eta2)]*PolyLog[2, - 1/( - z + eta1)/( - z + eta1*eta2)*(eta1)*(1 - z)*(z - eta2)] * (  - 1/2*vij^(-1) )
       + Log[(eta2)]*Log[( - z^2 + eta1*eta2)]*PolyLog[2,1/(- z + eta1*eta2)*(eta1)*(eta2)] * (  - vij^(-1) )
       + Log[(eta2)]*Log[( - z^2 + eta1*eta2)]*PolyLog[2,1/(eta1)/(1 - eta2)*( - z + eta1)] * (  - vij^(-1) )
       + Log[(eta2)]*Log[( - z^2 + eta1*eta2)]*PolyLog[2,1/(eta2)/(1 - eta1)*( - z + eta2)] * (  - 2*vij^(-1) )
       + Log[(eta2)]*Log[( - z^2 + eta1*eta2)]*PolyLog[2, - 1/(z)*( - z + eta2)] * (  - 6*vij^(-1) )
       + Log[(eta2)]*Log[( - z^2 + eta1*eta2)]*PolyLog[2, - 1/(z)*( - z + eta1)] * ( 5*vij^(-1) )
       + Log[(eta2)]*Log[( - z^2 + eta1*eta2)]*PolyLog[2, - 1/(z)/( - z + eta2)*(eta2)*( - z + eta1)] * ( vij^(-1) )
       + Log[(eta2)]^2*ep^(-2) * ( 1/4*vij^(-2) + 1/4*vij^(-1) )
       + Log[(eta2)]^2*ep^(-1) * ( 1/4 - vij^(-2) + 1/2*vij^(-1)*beJ^(-1) - 1/3*vij^(-1) + 1/2*beJ^(-1) )
       + Log[(eta2)]^2*Pi^2 * ( 1/12*vij^(-2) + 61/288*vij^(-1) )
       + Log[(eta2)]^2*Log[(1 - z)]^2 * ( vij^(-2) + 329/18*vij^(-1) )
       + Log[(eta2)]^2*Log[(1 - z)]*Log[( - z + eta2)] * (  - vij^(-2) - 73/18*vij^(-1) )
       + Log[(eta2)]^2*Log[(1 - z)]*Log[( - z + eta1)] * (  - 11*vij^(-1) )
       + Log[(eta2)]^2*Log[(1 - z)]*Log[ - ( - z + eta1*eta2)]* (  - vij^(-2) - 655/18*vij^(-1) )
       + Log[(eta2)]^2*Log[(1 - z)]*Log[( - z^2 + eta1*eta2)]* ( 11/2*vij^(-1) )
       + Log[(eta2)]^2*Log[(1 - eta2)]*ep^(-1) * ( 3*vij^(-1) )
       + Log[(eta2)]^2*Log[(1 - eta2)]*Log[(1 - z)] * ( 124/9*vij^(-1) )
       + Log[(eta2)]^2*Log[(1 - eta2)]^2 * ( 5/2*vij^(-2) - 37/8*vij^(-1) )
       + Log[(eta2)]^2*Log[(1 - eta2)]*Log[(1 - beI)*(1 + beI)] * (  - 6*vij^(-1) )
       + Log[(eta2)]^2*Log[(1 - eta2)]*Log[( - z + eta2)] * ( - 35/12*vij^(-1) )
       + Log[(eta2)]^2*Log[(1 - eta2)]*Log[( - z + eta1)] * ( - 23/6*vij^(-1) )
       + Log[(eta2)]^2*Log[(1 - eta2)]*Log[ - ( - z + eta1*eta2)] * (  - 2*vij^(-2) + 101/18*vij^(-1) )
       + Log[(eta2)]^2*Log[(1 - eta2)]*Log[( - z^2 + eta1*eta2)] * ( 9/4*vij^(-1) )
       + Log[(eta2)]^2*Log[(1 - eta2)] * ( 11/4 - vij^(-2) + 13/6*vij^(-1) )
       + Log[(eta2)]^2*Log[(1 - eta1)]*Log[(1 - z)] * ( 53/2*vij^(-1) )
       + Log[(eta2)]^2*Log[(1 - eta1)]*Log[(1 - eta2)] * (  - 19/18*vij^(-1) )
       + Log[(eta2)]^2*Log[(1 - eta1)]^2 * (  - 3097/432*vij^(-1))
       + Log[(eta2)]^2*Log[(1 - eta1)]*Log[( - z + eta2)] * ( 1897/432*vij^(-1) )
       + Log[(eta2)]^2*Log[(1 - eta1)]*Log[( - z + eta1)] * ( - 55/9*vij^(-1) )
       + Log[(eta2)]^2*Log[(1 - eta1)]*Log[ - ( - z + eta1*eta2)] * ( 1163/216*vij^(-1) )
       + Log[(eta2)]^2*Log[(1 - eta1)]*Log[( - z^2 + eta1*eta2)] * (  - 2*vij^(-1) )
       + Log[(eta2)]^2*Log[(1 + eta1)]*ep^(-1) * (  - vij^(-2) - vij^(-1) )
       + Log[(eta2)]^2*Log[(1 + eta1)]*Log[(1 - z)] * ( 12*vij^(-1) )
       + Log[(eta2)]^2*Log[(1 + eta1)]*Log[(1 - eta2)] * (  - 14*vij^(-1) )
       + Log[(eta2)]^2*Log[(1 + eta1)]^2 * (  - 2*vij^(-2) + 2*vij^(-1) )
       + Log[(eta2)]^2*Log[(1 + eta1)]*Log[(1 - beI)*(1 + beI)] * ( 2*vij^(-2) + 2*vij^(-1) )
       + Log[(eta2)]^2*Log[(1 + eta1)]*Log[ - ( - z + eta1*eta2)] * (  - 8*vij^(-1) )
       + Log[(eta2)]^2*Log[(1 + eta1)] * ( 1 + 4*vij^(-2) - vij^(-1)*beJ^(-1) + 13/6*vij^(-1) - 2*beJ^(-1) )
       + Log[(eta2)]^2*Log[(1 - beI)*(1 + beI)]*ep^(-1)* (  - 1/2*vij^(-2) - 1/2*vij^(-1) )
       + Log[(eta2)]^2*Log[(1 - beI)*(1 + beI)]^2 * ( 1/2*vij^(-2) + 1/2*vij^(-1) )
       + Log[(eta2)]^2*Log[(1 - beI)*(1 + beI)] * (  - 1/2 + 2*vij^(-2) - vij^(-1)*beJ^(-1) + 2/3*vij^(-1) - beJ^(-1) )
       + Log[(eta2)]^2*Log[( - z + eta2)]^2 * ( 497/72*vij^(-1) )
       + Log[(eta2)]^2*Log[( - z + eta2)]*Log[ - ( - z + eta1*eta2)] * ( vij^(-2) - 3745/432*vij^(-1) )
       + Log[(eta2)]^2*Log[( - z + eta2)]*Log[( - z^2 + eta1*eta2)] * ( 1/4*vij^(-1) )
       + Log[(eta2)]^2*Log[( - z + eta1)]*Log[( - z + eta2)]* (  - 77/9*vij^(-1) )
       + Log[(eta2)]^2*Log[( - z + eta1)]^2 * ( 191/18*vij^(-1) )
       + Log[(eta2)]^2*Log[( - z + eta1)]*Log[ - ( - z + eta1*eta2)] * ( 88/9*vij^(-1) )
       + Log[(eta2)]^2*Log[( - z + eta1)]*Log[( - z^2 + eta1*eta2)] * ( 1/2*vij^(-1) )
       + Log[(eta2)]^2*Log[( - z + eta1)] * ( 3/4*vij^(-1) )
       + Log[(eta2)]^2*Log[ - ( - z + eta1*eta2)]*ep^(-1) * (  - 3*vij^(-1) )
       + Log[(eta2)]^2*Log[ - ( - z + eta1*eta2)]*Log[(1 - beI)*(1 + beI)] * ( 6*vij^(-1) )
       + Log[(eta2)]^2*Log[ - ( - z + eta1*eta2)]^2 * ( 5/4*vij^(-2) - 31/24*vij^(-1) )
       + Log[(eta2)]^2*Log[ - ( - z + eta1*eta2)]*Log[( - z^2 + eta1*eta2)] * ( 11/4*vij^(-1) )
       + Log[(eta2)]^2*Log[( - z^2 + eta1*eta2)]^2 * (  - 13/8*vij^(-1) )
       + Log[(eta2)]^3*ep^(-1) * (  - 7/24*vij^(-2) - 1/24*vij^(-1))
       + Log[(eta2)]^3*Log[(1 - z)] * ( 112/9*vij^(-1) )
       + Log[(eta2)]^3*Log[(1 - eta2)] * (  - 1/6*vij^(-2) + 19/9*vij^(-1) )
       + Log[(eta2)]^3*Log[(1 - eta1)] * (  - 16/9*vij^(-1) )
       + Log[(eta2)]^3*Log[(1 + eta1)] * ( vij^(-2) + 7*vij^(-1))
       + Log[(eta2)]^3*Log[(1 - beI)*(1 + beI)] * ( 7/12*vij^(-2) + 1/12*vij^(-1) )
       + Log[(eta2)]^3*Log[( - z + eta2)] * ( 1/2*vij^(-2) - 3695/864*vij^(-1) )
       + Log[(eta2)]^3*Log[ - ( - z + eta1*eta2)] * (  - 1/2*vij^(-2) - 5039/864*vij^(-1) )
       + Log[(eta2)]^3*Log[( - z^2 + eta1*eta2)] * (  - 1/2*vij^(-1) )
       + Log[(eta2)]^4 * ( 1/24*vij^(-2) + 311/36*vij^(-1) )
       + Log[(eta2)]^3*Log[(z)] * (  - vij^(-2) - 2381/108*vij^(-1) )
       + Log[(eta2)]^3 * (  - 3/4 + 4/3*vij^(-2) - 1/2*vij^(-1)*beJ^(-1) - 251/72*vij^(-1) + 5/8*beJ^(-1) )
       + Log[(eta2)]^2*Log[(z)]*ep^(-1) * ( vij^(-2) )
       + Log[(eta2)]^2*Log[(z)]*Log[(1 - z)] * (  - 353/12*vij^(-1) )
       + Log[(eta2)]^2*Log[(z)]*Log[(1 - eta2)] * (  - 421/36*vij^(-1) )
       + Log[(eta2)]^2*Log[(z)]*Log[(1 - eta1)] * ( 41/18*vij^(-1) )
       + Log[(eta2)]^2*Log[(z)]*Log[(1 + eta1)] * (  - 4*vij^(-2) - 12*vij^(-1) )
       + Log[(eta2)]^2*Log[(z)]*Log[(1 - beI)*(1 + beI)] * (  - 2*vij^(-2) )
       + Log[(eta2)]^2*Log[(z)]*Log[( - z + eta2)] * ( 55/6*vij^(-1) )
       + Log[(eta2)]^2*Log[(z)]*Log[( - z + eta1)] * (  - 4/3*vij^(-1) )
       + Log[(eta2)]^2*Log[(z)]*Log[ - ( - z + eta1*eta2)]* ( 63/2*vij^(-1) )
       + Log[(eta2)]^2*Log[(z)]*Log[( - z^2 + eta1*eta2)] * ( 3*vij^(-1) )
       + Log[(eta2)]^2*Log[(z)]^2 * ( 3/2*vij^(-2) + 1445/72*vij^(-1) )
       + Log[(eta2)]^2*Log[(z)] * (  - 1/4 - 4*vij^(-2) + 5/4*vij^(-1)*beJ^(-1) + 59/12*vij^(-1) - 11/8*beJ^(-1) )
       + Log[(eta2)]^2*PolyLog[2,(1 - z)] * ( 3/2*vij^(-2) + 127/18*vij^(-1) )
       + Log[(eta2)]^2*PolyLog[2,(1 - eta2)] * (  - 3/2*vij^(-2) + 23/6*vij^(-1) )
       + Log[(eta2)]^2*PolyLog[2,1/2*(1 - eta1)] * (  - 16*vij^(-1) )
       + Log[(eta2)]^2*PolyLog[2,(1 - eta1)] * ( 17/6*vij^(-1) )
       + Log[(eta2)]^2*PolyLog[2,(eta2)] * ( 1/4*vij^(-2) - 1/4*vij^(-1) )
       + Log[(eta2)]^2*PolyLog[2,1/(1 - z)*(1 - eta2)] * ( vij^(-2) + 82/9*vij^(-1) )
       + Log[(eta2)]^2*PolyLog[2,1/(1 - z)*(1 - eta1)] * ( 11/9*vij^(-1) )
       + Log[(eta2)]^2*PolyLog[2, - 1/(1 + eta1)*(1 - eta1)]* (  - 4*vij^(-2) - 8*vij^(-1) )
       + Log[(eta2)]^2*PolyLog[2,1/(1 + eta1)*(1 - eta1)]* (  - 4*vij^(-2) + 8*vij^(-1) )
       + Log[(eta2)]^2*PolyLog[2, - 1/( - z + eta2)/( - z + eta1*eta2)*(eta2)*(1 - z)*(z - eta1)] * ( vij^(-2)- 13/4*vij^(-1) )
       + Log[(eta2)]^2*PolyLog[2, - 1/( - z + eta1)/( - z + eta1*eta2)*(eta1)*(1 - z)*(z - eta2)] * (  - 3/4*vij^(-1) )
       + Log[(eta2)]^2*PolyLog[2,1/( - z + eta1*eta2)*(eta1)*(eta2)] * (  - 1/2*vij^(-2) - 106/9*vij^(-1) )
       + Log[(eta2)]^2*PolyLog[2, - 1/4/(eta1)*(1 - eta1)^2]* (  - 2*vij^(-2) + 4*vij^(-1) )
       + Log[(eta2)]^2*PolyLog[2,1/(eta1)/(1 - eta2)*(- z + eta1)] * ( 115/9*vij^(-1) )
       + Log[(eta2)]^2*PolyLog[2,1/(eta2)/(1 - z)*( - z + eta2)] * ( 8/9*vij^(-1) )
       + Log[(eta2)]^2*PolyLog[2,1/(eta2)/(1 - z)*(z)*(1 - eta2)] * (  - vij^(-2) )
       + Log[(eta2)]^2*PolyLog[2,1/(eta2)/(1 - eta1)*(- z + eta2)] * ( 23/2*vij^(-1) )
       + Log[(eta2)]^2*PolyLog[2, - 1/(z)*( - z + eta2)]* ( 3/2*vij^(-2) + 683/36*vij^(-1) )
       + Log[(eta2)]^2*PolyLog[2, - 1/(z)*( - z + eta1)]* (  - 1/2*vij^(-2) + 58/9*vij^(-1) )
       + Log[(eta2)]^2*PolyLog[2, - 1/(z)*( - z + eta1*eta2)] * ( vij^(-2) )
       + Log[(eta2)]^2*PolyLog[2,1/(z)/(1 - eta2)*(eta2)*( - z + eta1)] * (  - 7/12*vij^(-1) )
       + Log[(eta2)]^2*PolyLog[2, - 1/(z)/( - z + eta2)*(eta2)*( - z + eta1)] * ( 17/2*vij^(-1) )
       + Log[(eta2)]^2 * (  - 1 + 3/2*vij^(-2) - 2*vij^(-1)*beJ^(-1) - 157/36*vij^(-1) - 19/12*beJ^(-1) )
       + Log[(eta2)]*Log[(z)]*ep^(-2) * (  - 2*vij^(-1) )
       + Log[(eta2)]*Log[(z)]*ep^(-1) * ( 2 - vij^(-1)*beJ^(-1) + 7/3*vij^(-1) - 3*beJ^(-1) )
       + Log[(eta2)]*Log[(z)]*Pi^2 * ( 1/3*vij^(-2) - 313/36*vij^(-1) )
       + Log[(eta2)]*Log[(z)]*Log[(1 - z)]^2 * (  - vij^(-2)- 227/6*vij^(-1) )
       + Log[(eta2)]*Log[(z)]*Log[(1 - z)]*Log[( - z + eta2)] * ( 2*vij^(-2) + 100/9*vij^(-1) )
       + Log[(eta2)]*Log[(z)]*Log[(1 - z)]*Log[( - z + eta1)] * ( 229/9*vij^(-1) )
       + Log[(eta2)]*Log[(z)]*Log[(1 - z)]*Log[ - ( - z + eta1*eta2)] * ( 2*vij^(-2) + 1055/18*vij^(-1) )
       + Log[(eta2)]*Log[(z)]*Log[(1 - z)]*Log[( - z^2 + eta1*eta2)] * (  - 14*vij^(-1) )
       + Log[(eta2)]*Log[(z)]*Log[(1 - eta2)]*ep^(-1) * (  - 3*vij^(-1) )
       + Log[(eta2)]*Log[(z)]*Log[(1 - eta2)]*Log[(1 - z)]* (  - 2*vij^(-2) - 12*vij^(-1) )
       + Log[(eta2)]*Log[(z)]*Log[(1 - eta2)]^2 * (  - 47/4*vij^(-1) )
       + Log[(eta2)]*Log[(z)]*Log[(1 - eta2)]*Log[(1 - beI)*(1 + beI)] * ( 6*vij^(-1) )
       + Log[(eta2)]*Log[(z)]*Log[(1 - eta2)]*Log[( - z + eta2)] * ( 41/3*vij^(-1) )
       + Log[(eta2)]*Log[(z)]*Log[(1 - eta2)]*Log[( - z + eta1)] * (  - 106/9*vij^(-1) )
       + Log[(eta2)]*Log[(z)]*Log[(1 - eta2)]*Log[ - ( - z + eta1*eta2)] * ( 2*vij^(-2) - 161/9*vij^(-1) )
       + Log[(eta2)]*Log[(z)]*Log[(1 - eta2)]*Log[( - z^2 + eta1*eta2)] * (  - 14*vij^(-1) )
       + Log[(eta2)]*Log[(z)]*Log[(1 - eta1)]*Log[(1 - z)]* (  - 95/9*vij^(-1) )
       + Log[(eta2)]*Log[(z)]*Log[(1 - eta1)]*Log[(1 - eta2)] * ( 19/9*vij^(-1) )
       + Log[(eta2)]*Log[(z)]*Log[(1 - eta1)]^2 * ( 101/6*vij^(-1) )
       + Log[(eta2)]*Log[(z)]*Log[(1 - eta1)]*Log[( - z + eta2)] * (  - 25/9*vij^(-1) )
       + Log[(eta2)]*Log[(z)]*Log[(1 - eta1)]*Log[( - z + eta1)] * (  - 154/9*vij^(-1) )
       + Log[(eta2)]*Log[(z)]*Log[(1 - eta1)]*Log[ - ( - z + eta1*eta2)] * ( 2/3*vij^(-1) )
       + Log[(eta2)]*Log[(z)]*Log[(1 - eta1)]*Log[( - z^2 + eta1*eta2)] * ( 2*vij^(-1) )
       + Log[(eta2)]*Log[(z)]*Log[(1 + eta1)]*ep^(-1) * ( 8*vij^(-1) )
       + Log[(eta2)]*Log[(z)]*Log[(1 + eta1)]*Log[(1 - z)]* (  - 8*vij^(-1) )
       + Log[(eta2)]*Log[(z)]*Log[(1 + eta1)]*Log[(1 - beI)*(1 + beI)] * (  - 16*vij^(-1) )
       + Log[(eta2)]*Log[(z)]*Log[(1 + eta1)]*Log[( - z + eta2)] * ( 8*vij^(-1) )
       + Log[(eta2)]*Log[(z)]*Log[(1 + eta1)] * (  - 8 + 2*vij^(-1)*beJ^(-1) - 40/3*vij^(-1) + 10*beJ^(-1) )
       + Log[(eta2)]*Log[(z)]*Log[(1 - beI)*(1 + beI)]*ep^(-1) * ( 4*vij^(-1) )
       + Log[(eta2)]*Log[(z)]*Log[(1 - beI)*(1 + beI)]^2 * (  - 4*vij^(-1) )
       + Log[(eta2)]*Log[(z)]*Log[(1 - beI)*(1 + beI)]* (  - 4 + 2*vij^(-1)*beJ^(-1) - 14/3*vij^(-1) + 6*beJ^(-1))
       + Log[(eta2)]*Log[(z)]*Log[( - z + eta2)]^2 * (  - 187/12*vij^(-1) )
       + Log[(eta2)]*Log[(z)]*Log[( - z + eta2)]*Log[ - (- z + eta1*eta2)] * (  - 2*vij^(-2) - 415/9*vij^(-1) )
       + Log[(eta2)]*Log[(z)]*Log[( - z + eta2)]*Log[( - z^2 + eta1*eta2)] * (  - 1/2*vij^(-1) )
       + Log[(eta2)]*Log[(z)]*Log[( - z + eta1)]*Log[( - z + eta2)] * ( vij^(-1) )
       + Log[(eta2)]*Log[(z)]*Log[( - z + eta1)]^2 * (  - 6*vij^(-1) )
       + Log[(eta2)]*Log[(z)]*Log[( - z + eta1)]*Log[ - (- z + eta1*eta2)] * ( 190/9*vij^(-1) )
       + Log[(eta2)]*Log[(z)]*Log[( - z + eta1)]*Log[( - z^2 + eta1*eta2)] * (  - vij^(-1) )
       + Log[(eta2)]*Log[(z)]*Log[ - ( - z + eta1*eta2)]*ep^(-1) * ( 3*vij^(-1) )
       + Log[(eta2)]*Log[(z)]*Log[ - ( - z + eta1*eta2)]*Log[(1 - beI)*(1 + beI)] * (  - 6*vij^(-1) )
       + Log[(eta2)]*Log[(z)]*Log[ - ( - z + eta1*eta2)]^2* ( vij^(-2) - 215/18*vij^(-1) )
       + Log[(eta2)]*Log[(z)]*Log[ - ( - z + eta1*eta2)]*Log[( - z^2 + eta1*eta2)] * ( 9/2*vij^(-1) )
       + Log[(eta2)]*Log[(z)]*Log[( - z^2 + eta1*eta2)]^2 * ( 3/4*vij^(-1) )
       + Log[(eta2)]*Log[(z)]^2*ep^(-1) * (  - 1/2*vij^(-2) )
       + Log[(eta2)]*Log[(z)]^2*Log[(1 - z)] * (  - vij^(-2) + 67/18*vij^(-1) )
       + Log[(eta2)]*Log[(z)]^2*Log[(1 - eta2)] * ( 203/18*vij^(-1) )
       + Log[(eta2)]*Log[(z)]^2*Log[(1 - eta1)] * ( 8*vij^(-1))
       + Log[(eta2)]*Log[(z)]^2*Log[(1 + eta1)] * ( 2*vij^(-2) + 4*vij^(-1) )
       + Log[(eta2)]*Log[(z)]^2*Log[(1 - beI)*(1 + beI)] * ( vij^(-2) )
       + Log[(eta2)]*Log[(z)]^2*Log[( - z + eta2)] * ( 277/9*vij^(-1) )
       + Log[(eta2)]*Log[(z)]^2*Log[( - z + eta1)] * (  - 85/18*vij^(-1) )
       + Log[(eta2)]*Log[(z)]^2*Log[ - ( - z + eta1*eta2)]* (  - 227/12*vij^(-1) )
       + Log[(eta2)]*Log[(z)]^2*Log[( - z^2 + eta1*eta2)] * ( - 7/2*vij^(-1) )
       + Log[(eta2)]*Log[(z)]^3 * (  - vij^(-2) - 1573/108*vij^(-1) )
       + Log[(eta2)]*Log[(z)]^2 * ( 1/2 + 2*vij^(-2) - 5/4*vij^(-1)*beJ^(-1) + 5/6*vij^(-1) + 21/8*beJ^(-1) )
       + Log[(eta2)]*Log[(z)]*PolyLog[2,(1 - z)] * (  - 2*vij^(-2) - 148/9*vij^(-1) )
       + Log[(eta2)]*Log[(z)]*PolyLog[2,(1 - eta2)] * ( 2*vij^(-2) + 97/6*vij^(-1) )
       + Log[(eta2)]*Log[(z)]*PolyLog[2,1/2*(1 - eta1)] * ( 32*vij^(-1) )
       + Log[(eta2)]*Log[(z)]*PolyLog[2,(1 - eta1)] * ( 4*vij^(-1) )
       + Log[(eta2)]*Log[(z)]*PolyLog[2,1/(1 - z)*(1 - eta2)] * (  - 202/9*vij^(-1) )
       + Log[(eta2)]*Log[(z)]*PolyLog[2,1/(1 - z)*(1 - eta1)] * (  - 112/9*vij^(-1) )
       + Log[(eta2)]*Log[(z)]*PolyLog[2, - 1/(1 + eta1)*(1 - eta1)] * ( 32*vij^(-1) )
       + Log[(eta2)]*Log[(z)]*PolyLog[2, - 1/( - z + eta2)/( - z + eta1*eta2)*(eta2)*(1 - z)*(z - eta1)] * ( - 2*vij^(-2) + 13/2*vij^(-1) )
       + Log[(eta2)]*Log[(z)]*PolyLog[2, - 1/( - z + eta1)/( - z + eta1*eta2)*(eta1)*(1 - z)*(z - eta2)] * ( - vij^(-1) )
       + Log[(eta2)]*Log[(z)]*PolyLog[2,1/( - z + eta1*eta2)*(eta1)*(eta2)] * ( 53/18*vij^(-1) )
       + Log[(eta2)]*Log[(z)]*PolyLog[2,1/(eta1)/(1 - eta2)*( - z + eta1)] * (  - 245/18*vij^(-1) )
       + Log[(eta2)]*Log[(z)]*PolyLog[2,1/(eta2)/(1 - z)*( - z + eta2)] * (  - 16/9*vij^(-1) )
       + Log[(eta2)]*Log[(z)]*PolyLog[2,1/(eta2)/(1 - eta1)*( - z + eta2)] * (  - 14*vij^(-1) )
       + Log[(eta2)]*Log[(z)]*PolyLog[2, - 1/(z)*( - z + eta2)] * (  - 2*vij^(-2) - 527/18*vij^(-1) )
       + Log[(eta2)]*Log[(z)]*PolyLog[2, - 1/(z)*( - z + eta1)] * ( 2*vij^(-2) - 41/18*vij^(-1) )
       + Log[(eta2)]*Log[(z)]*PolyLog[2, - 1/(z)*( - z + eta1*eta2)] * (  - 2*vij^(-2) )
       + Log[(eta2)]*Log[(z)]*PolyLog[2,1/(z)/(1 - eta2)*(eta2)*( - z + eta1)] * ( 7/6*vij^(-1) )
       + Log[(eta2)]*Log[(z)]*PolyLog[2, - 1/(z)/( - z + eta2)*(eta2)*( - z + eta1)] * (  - 10*vij^(-1) )
       + Log[(eta2)]*Log[(z)] * (  - 10 + 4*vij^(-1)*beJ^(-1) + 29/3*vij^(-1) + 20/3*beJ^(-1) )
       + Log[(eta2)]*PolyLog[2,(1 - z)]*ep^(-1) * (  - vij^(-2) )
       + Log[(eta2)]*PolyLog[2,(1 - z)] * (  - 1 + 4*vij^(-2) )
       + Log[(eta2)]*PolyLog[2,(1 - eta2)]*ep^(-1) * ( vij^(-2) )
       + Log[(eta2)]*PolyLog[2,(1 - eta2)] * (  - 1/4 - 5*vij^(-2) - 1/2*vij^(-1)*beJ^(-1) )
       + Log[(eta2)]*PolyLog[2,1/2*(1 - eta1)] * ( 7/4*vij^(-1) + 17/2*beJ^(-1) )
       + Log[(eta2)]*PolyLog[2,(1 - eta1)] * ( vij^(-1)*beI^(-1) )
       + Log[(eta2)]*PolyLog[2,(eta2)]*ep^(-1) * (  - 1/2*vij^(-2) )
       + Log[(eta2)]*PolyLog[2,(eta2)] * ( 23/4 + vij^(-2) + 16/3*vij^(-1) )
       + Log[(eta2)]*PolyLog[2,1/(1 - z)*(1 - eta2)] * (  - 2*vij^(-1) )
       + Log[(eta2)]*PolyLog[2, - 1/(1 - z)*(z - eta2)] * ( - 23/4*vij^(-1) - 1/2*beI^(-1) + 3/4*beJ^(-1) )
       + Log[(eta2)]*PolyLog[2, - 1/(1 + eta1)*(1 - eta1)]* ( vij^(-1) + 9*beJ^(-1) )
       + Log[(eta2)]*PolyLog[2,1/(1 + eta1)*(1 - eta1)]*ep^(-1) * ( 8*vij^(-1) )
       + Log[(eta2)]*PolyLog[2,1/(1 + eta1)*(1 - eta1)] * ( - 2*vij^(-1) + 7*beJ^(-1) )
       + Log[(eta2)]*PolyLog[2,1/( - z + eta1)*( - z + eta1*eta2)] * (  - 29/4*vij^(-1) + 1/2*beI^(-1) )
       + Log[(eta2)]*PolyLog[2,1/( - z + eta1*eta2)*( - z + eta1)] * (  - 9/4*beJ^(-1) )
       + Log[(eta2)]*PolyLog[2,1/( - z + eta1*eta2)*(eta2)*( - z + eta1)] * (  - 3/4*beJ^(-1) )
       + Log[(eta2)]*PolyLog[2,1/( - z^2 + eta1*eta2)*(eta2)*( - z + eta1)] * ( 1/4*beJ^(-1) )
       + Log[(eta2)]*PolyLog[2,1/( - z^2 + eta1*eta2)*(z)*( - z + eta1)] * (  - 5/4*beJ^(-1) )
       + Log[(eta2)]*PolyLog[2, - 1/2/(eta1)*(1 - eta1)]*ep^(-1) * ( 8*vij^(-1) )
       + Log[(eta2)]*PolyLog[2, - 1/2/(eta1)*(1 - eta1)]* (  - 5/4*vij^(-1) + 13/2*beJ^(-1) )
       + Log[(eta2)]*PolyLog[2, - 1/4/(eta1)*(1 - eta1)^2]* (  - 3/8*vij^(-1) + 1/4*beJ^(-1) )
       + Log[(eta2)]*PolyLog[2,1/(eta1)/(1 - eta2)*( - z + eta1)]*ep^(-1) * ( 6*vij^(-1) )
       + Log[(eta2)]*PolyLog[2,1/(eta1)/(1 - eta2)*( - z + eta1)] * ( 2*vij^(-1) )
       + Log[(eta2)]*PolyLog[2, - 1/(eta1)/(1 - eta2)*(- z + eta1*eta2)] * ( 1/2*vij^(-1)*beJ^(-1) )
       + Log[(eta2)]*PolyLog[2,1/(eta1)/(z - eta2)*(z)*( - z + eta1)]*ep^(-1) * (  - 5*vij^(-1) )
       + Log[(eta2)]*PolyLog[2,1/(eta1)/(z - eta2)*(z)*( - z + eta1)] * ( 17/4*vij^(-1) )
       + Log[(eta2)]*PolyLog[2,1/(eta1)/(eta2)*(z)^2]* (  - 1/2 - 3/4*beJ^(-1) )
       + Log[(eta2)]*PolyLog[2,1/(eta1)/(eta2)/(1 - z)*( - z^2 + eta1*eta2)] * (  - 1/4*beJ^(-1) )
       + Log[(eta2)]*PolyLog[2, - 1/(eta1)/(eta2)/(1- z)*(z)*( - z + eta1*eta2)]*ep^(-1) * ( 5*vij^(-1) )
       + Log[(eta2)]*PolyLog[2, - 1/(eta1)/(eta2)/(1- z)*(z)*( - z + eta1*eta2)] * (  - 17/4*vij^(-1) - 1/2*beI^(-1) )
       + Log[(eta2)]*PolyLog[2,1/(eta2)*(z)] * ( 2 )
       + Log[(eta2)]*PolyLog[2,1/(eta2)/(1 - z)*( - z + eta2)] * (  - 23/4*vij^(-1) - 1/2*beI^(-1) + 9/4*beJ^(-1))
       + Log[(eta2)]*PolyLog[2,1/(eta2)/(1 - z)*(z)*(1 - eta2)]*ep^(-1) * (  - 6*vij^(-1) )
       + Log[(eta2)]*PolyLog[2,1/(eta2)/(1 - z)*(z)*(1 - eta2)] * (  - 1/2*vij^(-1) )
       + Log[(eta2)]*PolyLog[2,1/(eta2)/(1 - eta1)*( - z + eta2)] * (  - 1/2*beI^(-1) )
       + Log[(eta2)]*PolyLog[2, - 1/(eta2)/(1 - eta1)*(- z + eta1*eta2)] * ( 1/2*beI^(-1) )
       + Log[(eta2)]*PolyLog[2,1/(eta2)/( - z + eta1)*(- z + eta1*eta2)] * (  - 23/4*vij^(-1) + 1/2*beI^(-1) )
       + Log[(eta2)]*PolyLog[2, - 1/(eta2)/( - z + eta1)*(z)*( - z + eta2)] * ( 1/2*beI^(-1) )
       + Log[(eta2)]*PolyLog[2, - 1/(z)*( - z + eta2)]*ep^(-1) * (  - vij^(-2) )
       + Log[(eta2)]*PolyLog[2, - 1/(z)*( - z + eta2)] * ( 1 + 4*vij^(-2) - vij^(-1)*beJ^(-1) + 3/2*beJ^(-1) )
       + Log[(eta2)]*PolyLog[2, - 1/(z)*( - z + eta1)]*ep^(-1) * ( vij^(-2) )
       + Log[(eta2)]*PolyLog[2, - 1/(z)*( - z + eta1)] * ( 1- 4*vij^(-2) - 1/2*vij^(-1)*beJ^(-1) + 3/2*beJ^(-1) )
       + Log[(eta2)]*PolyLog[2, - 1/(z)*( - z + eta1*eta2)]*ep^(-1) * (  - vij^(-2) )
       + Log[(eta2)]*PolyLog[2, - 1/(z)*( - z + eta1*eta2)]* ( 1 + 4*vij^(-2) - 1/2*vij^(-1)*beJ^(-1) )
       + Log[(eta2)]*PolyLog[2,1/(z)*(eta1)*(eta2)] * ( - 2 )
       + Log[(eta2)]*PolyLog[2,1/(z)/(1 - z)*(z - eta1*eta2)]*ep^(-1) * (  - vij^(-1) )
       + Log[(eta2)]*PolyLog[2,1/(z)/(1 - z)*(z - eta1*eta2)] * (  - 11/4*vij^(-1) - 1/2*beI^(-1) )
       + Log[(eta2)]*PolyLog[2, - 1/(z)/(1 - z)*(z^2 - eta1*eta2)] * ( 5/4*beJ^(-1) )
       + Log[(eta2)]*PolyLog[2, - 1/(z)/(1 - eta2)*( - z + eta1*eta2)] * (  - 1/2*vij^(-1)*beJ^(-1) )
       + Log[(eta2)]*PolyLog[2,1/(z)/(1 - eta2)*(eta2)*( - z + eta1)] * ( 2*vij^(-1) )
       + Log[(eta2)]*PolyLog[2, - 1/(z)/(1 - eta1)*( - z + eta1*eta2)] * ( 1/2*beI^(-1) )
       + Log[(eta2)]*PolyLog[2,1/(z)/(1 - eta1)*(eta1)*( - z + eta2)] * (  - 1/2*beI^(-1) )
       + Log[(eta2)]*PolyLog[2, - 1/(z)/( - z + eta2)*(eta2)*( - z + eta1)]*ep^(-1) * ( vij^(-1) )
       + Log[(eta2)]*PolyLog[2, - 1/(z)/( - z + eta2)*(eta2)*( - z + eta1)] * ( 11/4*vij^(-1) )
       + Log[(eta2)]*PolyLog[2,1/(z)/( - z + eta1)*(eta1)*(z - eta2)] * ( 1/2*beI^(-1) )
       + Log[(eta2)]*PolyLog[2,1/(z)/(z)*(z^2 - eta1*eta2)] * (  - 3/2 - 3/4*beJ^(-1) )
       + Log[(eta2)]*PolyLog[3,(1 - z)] * (  - vij^(-2) + 47/9*vij^(-1) )
       + Log[(eta2)]*PolyLog[3,(1 - eta2)] * ( 4*vij^(-2) - 2*vij^(-1) )
       + Log[(eta2)]*PolyLog[3,(1 - eta1)] * (  - 10/3*vij^(-1) )
       + Log[(eta2)]*PolyLog[3,(eta2)] * (  - 1/2*vij^(-2) + vij^(-1) )
       + Log[(eta2)]*PolyLog[3,1/(1 - z)*(1 - eta2)] * ( 142/9*vij^(-1) )
       + Log[(eta2)]*PolyLog[3,1/(1 - z)*(1 - eta1)] * ( 113/3*vij^(-1) )
       + Log[(eta2)]*PolyLog[3, - 1/(1 - z)*(z - eta2)] * ( vij^(-2) )
       + Log[(eta2)]*PolyLog[3, - 1/(1 - z)*(z - eta1)] * ( - vij^(-2) + 94/3*vij^(-1) )
       + Log[(eta2)]*PolyLog[3, - 1/(1 - z)/(z - eta1*eta2)*(z - eta1)*(z - eta2)] * (  - 32/3*vij^(-1) )
       + Log[(eta2)]*PolyLog[3, - 1/(1 - eta2)*( - z + eta2)] * ( 2*vij^(-2) )
       + Log[(eta2)]*PolyLog[3, - 1/(1 - eta2)*(eta2)] * ( 125/27*vij^(-1) )
       + Log[(eta2)]*PolyLog[3, - 1/(1 - eta2)/( - z^2 + eta1*eta2)*(eta2)*(1 - z)*(z - eta1)] * ( 12*vij^(-1) )
       + Log[(eta2)]*PolyLog[3, - 1/(1 - eta1)*( - z + eta1)] * ( 214/9*vij^(-1) )
       + Log[(eta2)]*PolyLog[3, - 1/( - z + eta2)*(1 - eta2)] * (  - 3*vij^(-1) )
       + Log[(eta2)]*PolyLog[3,1/( - z + eta2)*( - z + eta1*eta2)] * ( vij^(-2) )
       + Log[(eta2)]*PolyLog[3, - 1/( - z + eta2)*(z)*(1- eta2)] * (  - 13*vij^(-1) )
       + Log[(eta2)]*PolyLog[3, - 1/( - z + eta2)/( - z + eta1*eta2)*(eta2)*(1 - z)*(z - eta1)] * ( 110/9*vij^(-1) )
       + Log[(eta2)]*PolyLog[3, - 1/( - z + eta1)*(1 - eta1)] * ( 137/9*vij^(-1) )
       + Log[(eta2)]*PolyLog[3,1/( - z + eta1*eta2)*( - z + eta2)] * ( 8881/432*vij^(-1) )
       + Log[(eta2)]*PolyLog[3,1/( - z + eta1*eta2)*( - z + eta1)] * (  - vij^(-2) + 2/3*vij^(-1) )
       + Log[(eta2)]*PolyLog[3,1/( - z + eta1*eta2)*(eta1)*( - z + eta2)] * (  - 5/6*vij^(-1) )
       + Log[(eta2)]*PolyLog[3,1/( - z + eta1*eta2)*(eta1)*(eta2)] * ( vij^(-2) )
       + Log[(eta2)]*PolyLog[3,1/( - z + eta1*eta2)*(eta2)*( - z + eta1)] * ( vij^(-2) + 35/9*vij^(-1) )
       + Log[(eta2)]*PolyLog[3,1/( - z^2 + eta1*eta2)*(eta1)*( - z + eta2)] * ( 6*vij^(-1) )
       + Log[(eta2)]*PolyLog[3,1/( - z^2 + eta1*eta2)*(eta2)*( - z + eta1)] * (  - 6*vij^(-1) )
       + Log[(eta2)]*PolyLog[3,1/( - z^2 + eta1*eta2)*(z)*( - z + eta1*eta2)] * (  - 11*vij^(-1) )
       + Log[(eta2)]*PolyLog[3, - 1/(eta1)*(1 - eta1)] * ( 2/3*vij^(-1) )
       + Log[(eta2)]*PolyLog[3,1/(eta1)*( - z + eta1)] * ( - vij^(-2) + 3*vij^(-1) )
       + Log[(eta2)]*PolyLog[3,1/(eta1)/(1 - z)*( - z + eta1)] * ( vij^(-2) - vij^(-1) )
       + Log[(eta2)]*PolyLog[3,1/(eta1)/(1 - eta2)*( - z + eta1)] * (  - 2*vij^(-2) + 5/3*vij^(-1) )
       + Log[(eta2)]*PolyLog[3, - 1/(eta1)/(1 - eta2)*(- z + eta1*eta2)] * (  - 13/3*vij^(-1) )
       + Log[(eta2)]*PolyLog[3,1/(eta1)/( - z + eta2)*(- z + eta1*eta2)] * (  - vij^(-2) )
       + Log[(eta2)]*PolyLog[3,1/(eta1)/(z - eta2)*(z)*( - z + eta1)] * ( vij^(-2) )
       + Log[(eta2)]*PolyLog[3, - 1/(eta1)/(eta2)/(1- z)*(z)*( - z + eta1*eta2)] * (  - vij^(-2) - 3*vij^(-1))
       + Log[(eta2)]*PolyLog[3, - 1/(eta2)*(1 - eta2)] * ( - vij^(-2) - 179/27*vij^(-1) )
       + Log[(eta2)]*PolyLog[3,1/(eta2)*( - z + eta2)] * ( vij^(-2) - 215/9*vij^(-1) )
       + Log[(eta2)]*PolyLog[3,1/(eta2)/(1 - z)*( - z + eta2)] * (  - vij^(-2) )
       + Log[(eta2)]*PolyLog[3,1/(eta2)/(1 - z)*(z)*(1 - eta2)] * (  - 50/9*vij^(-1) )
       + Log[(eta2)]*PolyLog[3, - 1/(eta2)/(1 - z)/(z- eta1)*( - z + eta2)*( - z + eta1*eta2)] * (  - 56/9*vij^(-1) )
       + Log[(eta2)]*PolyLog[3,1/(eta2)/(1 - eta1)*( - z + eta2)] * ( 9025/432*vij^(-1) )
       + Log[(eta2)]*PolyLog[3, - 1/(eta2)/(1 - eta1)*(- z + eta1*eta2)] * ( 6721/432*vij^(-1) )
       + Log[(eta2)]*PolyLog[3, - 1/(z)*(1 - z)] * ( vij^(-2) - vij^(-1) )
       + Log[(eta2)]*PolyLog[3, - 1/(z)*( - z + eta2)] * ( - vij^(-2) - 17/3*vij^(-1) )
       + Log[(eta2)]*PolyLog[3, - 1/(z)*( - z + eta1)] * ( vij^(-2) - vij^(-1) )
       + Log[(eta2)]*PolyLog[3, - 1/(z)*( - z + eta1*eta2)]* (  - vij^(-2) )
       + Log[(eta2)]*PolyLog[3,1/(z)*(eta1)*(eta2)] * ( vij^(-1) )
       + Log[(eta2)]*PolyLog[3,1/(z)/(1 - z)*(z - eta1*eta2)] * ( vij^(-2) - 11*vij^(-1) )
       + Log[(eta2)]*PolyLog[3, - 1/(z)/(1 - eta2)*( - z + eta2)] * (  - 2*vij^(-2) + 31/9*vij^(-1) )
       + Log[(eta2)]*PolyLog[3, - 1/(z)/(1 - eta2)*( - z + eta1*eta2)] * (  - 118/9*vij^(-1) )
       + Log[(eta2)]*PolyLog[3,1/(z)/(1 - eta2)*(eta2)*( - z + eta1)] * ( 2*vij^(-2) + 32/9*vij^(-1) )
       + Log[(eta2)]*PolyLog[3, - 1/(z)/(1 - eta1)*( - z + eta1*eta2)] * (  - 13/2*vij^(-1) )
       + Log[(eta2)]*PolyLog[3,1/(z)/(1 - eta1)*(eta1)*( - z + eta2)] * (  - 19/6*vij^(-1) )
       + Log[(eta2)]*PolyLog[3,1/(z)/(1 - eta1)/(1 - eta2)*( - z + eta1)*( - z + eta2)] * (  - 14/3*vij^(-1) )
       + Log[(eta2)]*PolyLog[3, - 1/(z)/( - z + eta2)*(eta2)*( - z + eta1)] * (  - vij^(-2) - vij^(-1) )
       + Log[(eta2)]*PolyLog[3,1/(z)/( - z + eta1)*(eta1)*(z - eta2)] * ( vij^(-1) )
       + Log[(eta2)]*PolyLog[3,1/(z)/( - z + eta1*eta2)*( - z^2 + eta1*eta2)] * ( 13*vij^(-1) )
       + Log[(eta2)]*Zeta[3] * (  - 3*vij^(-2) - 6397/432*vij^(-1) )
       + Log[(eta2)] * ( vij^(-2) - 635/27*vij^(-1) - 17/6*beJ^(-1) )
       + Log[(z)]*ep^(-2) * ( 2*beJ^(-1) )
       + Log[(z)]*ep^(-1) * (  - 19/3*beJ^(-1) )
       + Log[(z)]*Pi^2 * (  - 1/4 + 1/12*beJ^(-1) )
       + Log[(z)]*Log[(1 - z)]*Pi^2 * (  - 365/27*vij^(-1) )
       + Log[(z)]*Log[(1 - z)]^3 * (  - 38/3*vij^(-1) )
       + Log[(z)]*Log[(1 - z)]^2*Log[( - z + eta2)] * ( 124/9*vij^(-1) )
       + Log[(z)]*Log[(1 - z)]^2*Log[( - z + eta1)] * ( 11/9*vij^(-1) )
       + Log[(z)]*Log[(1 - z)]^2*Log[ - ( - z + eta1*eta2)]* ( 463/36*vij^(-1) )
       + Log[(z)]*Log[(1 - z)]^2*Log[( - z^2 + eta1*eta2)]* (  - 3/2*vij^(-1) )
       + Log[(z)]*Log[(1 - z)]*Log[( - z + eta2)]^2 * (  - 11/12*vij^(-1) )
       + Log[(z)]*Log[(1 - z)]*Log[( - z + eta2)]*Log[ - (- z + eta1*eta2)] * (  - 97/9*vij^(-1) )
       + Log[(z)]*Log[(1 - z)]*Log[( - z + eta2)]*Log[( - z^2 + eta1*eta2)] * (  - 13/2*vij^(-1) )
       + Log[(z)]*Log[(1 - z)]*Log[( - z + eta1)]*Log[( - z + eta2)] * (  - 157/18*vij^(-1) )
       + Log[(z)]*Log[(1 - z)]*Log[( - z + eta1)]*Log[ - (- z + eta1*eta2)] * ( 85/18*vij^(-1) )
       + Log[(z)]*Log[(1 - z)]*Log[( - z + eta1)]*Log[( - z^2 + eta1*eta2)] * (  - 8*vij^(-1) )
       + Log[(z)]*Log[(1 - z)]*Log[ - ( - z + eta1*eta2)]^2* (  - 473/12*vij^(-1) )
       + Log[(z)]*Log[(1 - z)]*Log[ - ( - z + eta1*eta2)]*Log[( - z^2 + eta1*eta2)] * (  - 15/2*vij^(-1) )
       + Log[(z)]*Log[(1 - z)]*Log[( - z^2 + eta1*eta2)]^2* ( 33/4*vij^(-1) )
       + Log[(z)]*Log[(1 - z)]*PolyLog[2,(1 - z)] * (  - 27/2*vij^(-1) )
       + Log[(z)]*Log[(1 - z)]*PolyLog[2,(1 - eta2)] * ( 79/3*vij^(-1) )
       + Log[(z)]*Log[(1 - z)]*PolyLog[2,(1 - eta1)] * ( 38/3*vij^(-1) )
       + Log[(z)]*Log[(1 - z)]*PolyLog[2,1/(1 - z)*(1 - eta2)] * (  - 29/3*vij^(-1) )
       + Log[(z)]*Log[(1 - z)]*PolyLog[2,1/(1 - z)*(1 - eta1)] * (  - 65/9*vij^(-1) )
       + Log[(z)]*Log[(1 - z)]*PolyLog[2, - 1/( - z + eta2)/( - z + eta1*eta2)*(eta2)*(1 - z)*(z - eta1)] * ( - 5/2*vij^(-1) )
       + Log[(z)]*Log[(1 - z)]*PolyLog[2, - 1/( - z + eta1)/( - z + eta1*eta2)*(eta1)*(1 - z)*(z - eta2)] * ( 3*vij^(-1) )
       + Log[(z)]*Log[(1 - z)]*PolyLog[2,1/( - z + eta1*eta2)*(eta1)*(eta2)] * (  - 91/3*vij^(-1) )
       + Log[(z)]*Log[(1 - z)]*PolyLog[2,1/(eta2)/(1 - eta1)*( - z + eta2)] * ( 31/9*vij^(-1) )
       + Log[(z)]*Log[(1 - z)]*PolyLog[2, - 1/(z)*( - z + eta2)] * (  - 163/18*vij^(-1) )
       + Log[(z)]*Log[(1 - z)]*PolyLog[2, - 1/(z)*( - z + eta1)] * ( 50/3*vij^(-1) )
       + Log[(z)]*Log[(1 - z)]*PolyLog[2, - 1/(z)/(1 - eta2)*( - z + eta1*eta2)] * ( 67/2*vij^(-1) )
       + Log[(z)]*Log[(1 - eta2)]*Pi^2 * ( 124/9*vij^(-1) )
       + Log[(z)]*Log[(1 - eta2)]*Log[(1 - z)]^2 * (  - 121/4*vij^(-1) )
       + Log[(z)]*Log[(1 - eta2)]*Log[(1 - z)]*Log[( - z + eta2)] * ( 107/3*vij^(-1) )
       + Log[(z)]*Log[(1 - eta2)]*Log[(1 - z)]*Log[( - z + eta1)] * ( 257/18*vij^(-1) )
       + Log[(z)]*Log[(1 - eta2)]*Log[(1 - z)]*Log[ - ( - z + eta1*eta2)] * ( 46*vij^(-1) )
       + Log[(z)]*Log[(1 - eta2)]*Log[(1 - z)]*Log[( - z^2 + eta1*eta2)] * ( 7/2*vij^(-1) )
       + Log[(z)]*Log[(1 - eta2)]^2*Log[(1 - z)] * (  - 79/4*vij^(-1) )
       + Log[(z)]*Log[(1 - eta2)]^3 * ( 583/54*vij^(-1) )
       + Log[(z)]*Log[(1 - eta2)]^2*Log[( - z + eta2)] * ( 47/4*vij^(-1) )
       + Log[(z)]*Log[(1 - eta2)]^2*Log[( - z + eta1)] * (  - 1223/72*vij^(-1) )
       + Log[(z)]*Log[(1 - eta2)]^2*Log[ - ( - z + eta1*eta2)]* ( 275/12*vij^(-1) )
       + Log[(z)]*Log[(1 - eta2)]^2*Log[( - z^2 + eta1*eta2)]* ( 6*vij^(-1) )
       + Log[(z)]*Log[(1 - eta2)]*Log[( - z + eta2)]^2 * ( 23/12*vij^(-1) )
       + Log[(z)]*Log[(1 - eta2)]*Log[( - z + eta2)]*Log[ - ( - z + eta1*eta2)] * (  - 449/9*vij^(-1) )
       + Log[(z)]*Log[(1 - eta2)]*Log[( - z + eta2)]*Log[(- z^2 + eta1*eta2)] * (  - 61/2*vij^(-1) )
       + Log[(z)]*Log[(1 - eta2)]*Log[( - z + eta1)]*Log[(- z + eta2)] * ( 887/36*vij^(-1) )
       + Log[(z)]*Log[(1 - eta2)]*Log[( - z + eta1)]^2 * (  - 25/3*vij^(-1) )
       + Log[(z)]*Log[(1 - eta2)]*Log[( - z + eta1)]*Log[ - ( - z + eta1*eta2)] * (  - 10/3*vij^(-1) )
       + Log[(z)]*Log[(1 - eta2)]*Log[ - ( - z + eta1*eta2)]^2* (  - 65/6*vij^(-1) )
       + Log[(z)]*Log[(1 - eta2)]*Log[ - ( - z + eta1*eta2)]*Log[( - z^2 + eta1*eta2)] * (  - 45/2*vij^(-1) )
       + Log[(z)]*Log[(1 - eta2)]*Log[( - z^2 + eta1*eta2)]^2* ( 75/4*vij^(-1) )
       + Log[(z)]*Log[(1 - eta2)]*PolyLog[2,(1 - z)] * ( 47/6*vij^(-1) )
       + Log[(z)]*Log[(1 - eta2)]*PolyLog[2,(1 - eta2)] * ( - 100/3*vij^(-1) )
       + Log[(z)]*Log[(1 - eta2)]*PolyLog[2,(1 - eta1)] * ( - 3*vij^(-1) )
       + Log[(z)]*Log[(1 - eta2)]*PolyLog[2,1/(1 - z)*(1- eta2)] * ( 125/6*vij^(-1) )
       + Log[(z)]*Log[(1 - eta2)]*PolyLog[2,1/(1 - z)*(1- eta1)] * ( 71/9*vij^(-1) )
       + Log[(z)]*Log[(1 - eta2)]*PolyLog[2, - 1/( - z + eta2)/( - z + eta1*eta2)*(eta2)*(1 - z)*(z - eta1)]* (  - 39/2*vij^(-1) )
       + Log[(z)]*Log[(1 - eta2)]*PolyLog[2,1/( - z + eta1*eta2)*(eta1)*(eta2)] * ( 57/2*vij^(-1) )
       + Log[(z)]*Log[(1 - eta2)]*PolyLog[2,1/(eta1)/(1- eta2)*( - z + eta1)] * (  - 383/18*vij^(-1) )
       + Log[(z)]*Log[(1 - eta2)]*PolyLog[2,1/(eta2)/(1- eta1)*( - z + eta2)] * ( 29/9*vij^(-1) )
       + Log[(z)]*Log[(1 - eta2)]*PolyLog[2, - 1/(z)*( - z + eta2)] * ( 11/3*vij^(-1) )
       + Log[(z)]*Log[(1 - eta2)]*PolyLog[2, - 1/(z)*( - z + eta1)] * (  - 51/2*vij^(-1) )
       + Log[(z)]*Log[(1 - eta2)]*PolyLog[2, - 1/(z)/(- z + eta2)*(eta2)*( - z + eta1)] * ( 15*vij^(-1) )
       + Log[(z)]*Log[(1 - eta1)]*Pi^2 * (  - 769/108*vij^(-1) )
       + Log[(z)]*Log[(1 - eta1)]*Log[(1 - z)]^2 * (  - 47/18*vij^(-1) )
       + Log[(z)]*Log[(1 - eta1)]*Log[(1 - z)]*Log[( - z + eta2)] * (  - 122/9*vij^(-1) )
       + Log[(z)]*Log[(1 - eta1)]*Log[(1 - z)]*Log[( - z + eta1)] * ( 185/9*vij^(-1) )
       + Log[(z)]*Log[(1 - eta1)]*Log[(1 - z)]*Log[ - ( - z + eta1*eta2)] * (  - 26/3*vij^(-1) )
       + Log[(z)]*Log[(1 - eta1)]*Log[(1 - z)]*Log[( - z^2 + eta1*eta2)] * ( 2*vij^(-1) )
       + Log[(z)]*Log[(1 - eta1)]*Log[(1 - eta2)]*Log[(1 - z)] * ( 8/9*vij^(-1) )
       + Log[(z)]*Log[(1 - eta1)]*Log[(1 - eta2)]^2 * (  - 20/9*vij^(-1) )
       + Log[(z)]*Log[(1 - eta1)]*Log[(1 - eta2)]*Log[( - z + eta2)] * ( 20/9*vij^(-1) )
       + Log[(z)]*Log[(1 - eta1)]*Log[(1 - eta2)]*Log[( - z + eta1)] * (  - 208/9*vij^(-1) )
       + Log[(z)]*Log[(1 - eta1)]*Log[(1 - eta2)]*Log[ - (- z + eta1*eta2)] * (  - 28/9*vij^(-1) )
       + Log[(z)]*Log[(1 - eta1)]^2*Log[(1 - z)] * ( 43/6*vij^(-1) )
       + Log[(z)]*Log[(1 - eta1)]^2*Log[(1 - eta2)] * ( 112/9*vij^(-1) )
       + Log[(z)]*Log[(1 - eta1)]^2*Log[( - z + eta1)] * ( 73/18*vij^(-1) )
       + Log[(z)]*Log[(1 - eta1)]^2*Log[ - ( - z + eta1*eta2)]* (  - 131/36*vij^(-1) )
       + Log[(z)]*Log[(1 - eta1)]^2*Log[( - z^2 + eta1*eta2)]* ( vij^(-1) )
       + Log[(z)]*Log[(1 - eta1)]*Log[( - z + eta2)]*Log[ - ( - z + eta1*eta2)] * ( 77/18*vij^(-1) )
       + Log[(z)]*Log[(1 - eta1)]*Log[( - z + eta1)]*Log[(- z + eta2)] * (  - 203/18*vij^(-1) )
       + Log[(z)]*Log[(1 - eta1)]*Log[( - z + eta1)]^2 * (  - 55/12*vij^(-1) )
       + Log[(z)]*Log[(1 - eta1)]*Log[( - z + eta1)]*Log[ - ( - z + eta1*eta2)] * (  - 29/9*vij^(-1) )
       + Log[(z)]*Log[(1 - eta1)]*Log[( - z + eta1)]*Log[(- z^2 + eta1*eta2)] * (  - 2*vij^(-1) )
       + Log[(z)]*Log[(1 - eta1)]*Log[ - ( - z + eta1*eta2)]^2* (  - 46/9*vij^(-1) )
       + Log[(z)]*Log[(1 - eta1)]*Log[ - ( - z + eta1*eta2)]*Log[( - z^2 + eta1*eta2)] * (  - 2*vij^(-1) )
       + Log[(z)]*Log[(1 - eta1)]*PolyLog[2,(1 - z)] * (  - 46/9*vij^(-1) )
       + Log[(z)]*Log[(1 - eta1)]*PolyLog[2,(1 - eta2)] * ( - 50/9*vij^(-1) )
       + Log[(z)]*Log[(1 - eta1)]*PolyLog[2,(1 - eta1)] * ( 5*vij^(-1) )
       + Log[(z)]*Log[(1 - eta1)]*PolyLog[2,(eta2)] * (  - 35/9*vij^(-1) )
       + Log[(z)]*Log[(1 - eta1)]*PolyLog[2,1/(1 - z)*(1- eta2)] * (  - 19/9*vij^(-1) )
       + Log[(z)]*Log[(1 - eta1)]*PolyLog[2,1/(1 - z)*(1- eta1)] * (  - 25/9*vij^(-1) )
       + Log[(z)]*Log[(1 - eta1)]*PolyLog[2,1/( - z + eta1*eta2)*(eta1)*(eta2)] * (  - 26/9*vij^(-1) )
       + Log[(z)]*Log[(1 - eta1)]*PolyLog[2,1/(eta1)/(1- eta2)*( - z + eta1)] * (  - 19/9*vij^(-1) )
       + Log[(z)]*Log[(1 - eta1)]*PolyLog[2,1/(eta2)/(1- eta1)*( - z + eta2)] * ( 65/3*vij^(-1) )
       + Log[(z)]*Log[(1 - eta1)]*PolyLog[2, - 1/(z)*( - z + eta2)] * ( 62/9*vij^(-1) )
       + Log[(z)]*Log[(1 - eta1)]*PolyLog[2, - 1/(z)*( - z + eta1)] * (  - 61/9*vij^(-1) )
       + Log[(z)]*Log[(1 + eta1)]*ep^(-1) * (  - 8*beJ^(-1) )
       + Log[(z)]*Log[(1 + eta1)]*Pi^2 * ( 8/3*vij^(-1) )
       + Log[(z)]*Log[(1 + eta1)]*Log[(1 - z)]*Log[ - ( - z + eta1*eta2)] * ( 32*vij^(-1) )
       + Log[(z)]*Log[(1 + eta1)]*Log[(1 - eta2)]*Log[(1 - z)] * (  - 32*vij^(-1) )
       + Log[(z)]*Log[(1 + eta1)]*Log[(1 - eta2)]*Log[ - (- z + eta1*eta2)] * ( 32*vij^(-1) )
       + Log[(z)]*Log[(1 + eta1)]*Log[(1 - beI)*(1 + beI)] * ( 16*beJ^(-1) )
       + Log[(z)]*Log[(1 + eta1)]*Log[( - z + eta2)]^2 * ( 16*vij^(-1) )
       + Log[(z)]*Log[(1 + eta1)]*Log[( - z + eta2)]*Log[ - ( - z + eta1*eta2)] * (  - 32*vij^(-1) )
       + Log[(z)]*Log[(1 + eta1)]*Log[( - z + eta1)]*Log[(- z + eta2)] * ( 16*vij^(-1) )
       + Log[(z)]*Log[(1 + eta1)]*Log[( - z + eta1)]^2 * (  - 16*vij^(-1) )
       + Log[(z)]*Log[(1 + eta1)]*Log[ - ( - z + eta1*eta2)]^2* (  - 16*vij^(-1) )
       + Log[(z)]*Log[(1 + eta1)]*PolyLog[2,1/(1 - z)*(1- eta2)] * ( 24*vij^(-1) )
       + Log[(z)]*Log[(1 + eta1)]*PolyLog[2, - 1/( - z + eta2)*(1 - eta2)] * ( 32*vij^(-1) )
       + Log[(z)]*Log[(1 + eta1)]*PolyLog[2, - 1/( - z + eta2)/( - z + eta1*eta2)*(eta2)*(1 - z)*(z - eta1)]* (  - 32*vij^(-1) )
       + Log[(z)]*Log[(1 + eta1)]*PolyLog[2, - 1/(eta1)/(1 - eta2)*( - z + eta1*eta2)] * (  - 8*vij^(-1) )
       + Log[(z)]*Log[(1 + eta1)]*PolyLog[2,1/(eta2)/(1- z)*(z)*(1 - eta2)] * (  - 8*vij^(-1) )
       + Log[(z)]*Log[(1 + eta1)]*PolyLog[2, - 1/(z)/(1- eta2)*( - z + eta1*eta2)] * (  - 8*vij^(-1) )
       + Log[(z)]*Log[(1 + eta1)] * ( 76/3*beJ^(-1) )
       + Log[(z)]*Log[(1 - beI)*(1 + beI)]*ep^(-1) * (  - 4*beJ^(-1) )
       + Log[(z)]*Log[(1 - beI)*(1 + beI)]^2 * ( 4*beJ^(-1) )
       + Log[(z)]*Log[(1 - beI)*(1 + beI)]*PolyLog[2, - 1/( - z + eta2)*(1 - eta2)] * ( 12*vij^(-1) )
       + Log[(z)]*Log[(1 - beI)*(1 + beI)]*PolyLog[2,1/(eta1)/(1 - eta2)*( - z + eta1)] * ( 6*vij^(-1) )
       + Log[(z)]*Log[(1 - beI)*(1 + beI)]*PolyLog[2, - 1/(eta1)/(1 - eta2)*( - z + eta1*eta2)] * (  - 6*vij^(-1) )
       + Log[(z)]*Log[(1 - beI)*(1 + beI)]*PolyLog[2,1/(eta1)/(z - eta2)*(z)*( - z + eta1)] * (  - 8*vij^(-1) )
       + Log[(z)]*Log[(1 - beI)*(1 + beI)]*PolyLog[2, - 1/(eta1)/(eta2)/(1 - z)*(z)*( - z + eta1*eta2)] * ( 8*vij^(-1) )
       + Log[(z)]*Log[(1 - beI)*(1 + beI)]*PolyLog[2,1/(eta2)/(1 - z)*(z)*(1 - eta2)] * (  - 12*vij^(-1))
       + Log[(z)]*Log[(1 - beI)*(1 + beI)]*PolyLog[2,1/(z)/(1 - z)*(z - eta1*eta2)] * ( 8*vij^(-1) )
       + Log[(z)]*Log[(1 - beI)*(1 + beI)]*PolyLog[2, - 1/(z)/(1 - eta2)*( - z + eta1*eta2)] * (  - 6*vij^(-1) )
       + Log[(z)]*Log[(1 - beI)*(1 + beI)]*PolyLog[2,1/(z)/(1 - eta2)*(eta2)*( - z + eta1)] * ( 6*vij^(-1) )
       + Log[(z)]*Log[(1 - beI)*(1 + beI)]*PolyLog[2, - 1/(z)/( - z + eta2)*(eta2)*( - z + eta1)] * (  - 8*vij^(-1) )
       + Log[(z)]*Log[(1 - beI)*(1 + beI)] * ( 38/3*beJ^(-1) )
       + Log[(z)]*Log[( - z + eta2)]*Pi^2 * ( 4139/324*vij^(-1) )
       + Log[(z)]*Log[( - z + eta2)]^3 * ( 757/162*vij^(-1) )
       + Log[(z)]*Log[( - z + eta2)]^2*Log[ - ( - z + eta1*eta2)] * (  - 5*vij^(-1) )
       + Log[(z)]*Log[( - z + eta2)]^2*Log[( - z^2 + eta1*eta2)] * ( 89/4*vij^(-1) )
       + Log[(z)]*Log[( - z + eta2)]*Log[ - ( - z + eta1*eta2)]^2 * ( 41/36*vij^(-1) )
       + Log[(z)]*Log[( - z + eta2)]*Log[ - ( - z + eta1*eta2)]*Log[( - z^2 + eta1*eta2)] * ( 31*vij^(-1) )
       + Log[(z)]*Log[( - z + eta2)]*Log[( - z^2 + eta1*eta2)]^2 * (  - 71/4*vij^(-1) )
       + Log[(z)]*Log[( - z + eta2)]*PolyLog[2,(1 - z)] * ( - 2*vij^(-1) )
       + Log[(z)]*Log[( - z + eta2)]*PolyLog[2,(1 - eta2)]* ( 19*vij^(-1) )
       + Log[(z)]*Log[( - z + eta2)]*PolyLog[2,(1 - eta1)]* ( 14*vij^(-1) )
       + Log[(z)]*Log[( - z + eta2)]*PolyLog[2,1/(1 - z)*(1 - eta2)] * ( 1/9*vij^(-1) )
       + Log[(z)]*Log[( - z + eta2)]*PolyLog[2,1/(1 - z)*(1 - eta1)] * (  - 13*vij^(-1) )
       + Log[(z)]*Log[( - z + eta2)]*PolyLog[2, - 1/( - z + eta2)/( - z + eta1*eta2)*(eta2)*(1 - z)*(z - eta1)] * (  - 17/2*vij^(-1) )
       + Log[(z)]*Log[( - z + eta2)]*PolyLog[2, - 1/( - z + eta1)/( - z + eta1*eta2)*(eta1)*(1 - z)*(z - eta2)] * ( vij^(-1) )
       + Log[(z)]*Log[( - z + eta2)]*PolyLog[2,1/( - z + eta1*eta2)*(eta1)*(eta2)] * (  - 160/9*vij^(-1) )
       + Log[(z)]*Log[( - z + eta2)]*PolyLog[2,1/(eta1)/(1 - eta2)*( - z + eta1)] * ( 229/9*vij^(-1) )
       + Log[(z)]*Log[( - z + eta2)]*PolyLog[2, - 1/(z)*(- z + eta2)] * ( 5/3*vij^(-1) )
       + Log[(z)]*Log[( - z + eta2)]*PolyLog[2, - 1/(z)*(- z + eta1)] * ( 127/9*vij^(-1) )
       + Log[(z)]*Log[( - z + eta2)]*PolyLog[2, - 1/(z)/( - z + eta2)*(eta2)*( - z + eta1)] * ( 7*vij^(-1) )
       + Log[(z)]*Log[( - z + eta1)]*Pi^2 * (  - 1109/96*vij^(-1))
       + Log[(z)]*Log[( - z + eta1)]*Log[( - z + eta2)]^2 * ( - 2207/72*vij^(-1) )
       + Log[(z)]*Log[( - z + eta1)]*Log[( - z + eta2)]*Log[- ( - z + eta1*eta2)] * ( 98/3*vij^(-1) )
       + Log[(z)]*Log[( - z + eta1)]^2*Log[( - z + eta2)] * ( 7*vij^(-1) )
       + Log[(z)]*Log[( - z + eta1)]^2*Log[ - ( - z + eta1*eta2)] * ( 35/6*vij^(-1) )
       + Log[(z)]*Log[( - z + eta1)]^2*Log[( - z^2 + eta1*eta2)] * (  - 2*vij^(-1) )
       + Log[(z)]*Log[( - z + eta1)]*Log[ - ( - z + eta1*eta2)]*Log[( - z^2 + eta1*eta2)] * ( 3*vij^(-1) )
       + Log[(z)]*Log[( - z + eta1)]*Log[( - z^2 + eta1*eta2)]^2 * (  - 49/288*vij^(-1) )
       + Log[(z)]*Log[( - z + eta1)]*PolyLog[2,(1 - z)] * ( 20/3*vij^(-1) )
       + Log[(z)]*Log[( - z + eta1)]*PolyLog[2,(1 - eta2)]* ( 35/3*vij^(-1) )
       + Log[(z)]*Log[( - z + eta1)]*PolyLog[2,(1 - eta1)]* (  - 50/3*vij^(-1) )
       + Log[(z)]*Log[( - z + eta1)]*PolyLog[2,1/(1 - z)*(1 - eta2)] * (  - 6*vij^(-1) )
       + Log[(z)]*Log[( - z + eta1)]*PolyLog[2,1/(1 - z)*(1 - eta1)] * ( 13/3*vij^(-1) )
       + Log[(z)]*Log[( - z + eta1)]*PolyLog[2, - 1/( - z + eta2)/( - z + eta1*eta2)*(eta2)*(1 - z)*(z - eta1)] * ( 2*vij^(-1) )
       + Log[(z)]*Log[( - z + eta1)]*PolyLog[2,1/( - z + eta1*eta2)*(eta1)*(eta2)] * (  - 5/3*vij^(-1) )
       + Log[(z)]*Log[( - z + eta1)]*PolyLog[2,1/(eta1)/(1 - eta2)*( - z + eta1)] * ( 25/9*vij^(-1) )
       + Log[(z)]*Log[( - z + eta1)]*PolyLog[2,1/(eta2)/(1 - eta1)*( - z + eta2)] * (  - 44/3*vij^(-1) )
       + Log[(z)]*Log[( - z + eta1)]*PolyLog[2, - 1/(z)*(- z + eta2)] * (  - 10*vij^(-1) )
       + Log[(z)]*Log[( - z + eta1)]*PolyLog[2, - 1/(z)*(- z + eta1)] * ( 67/3*vij^(-1) )
       + Log[(z)]*Log[( - z + eta1)]*PolyLog[2, - 1/(z)/( - z + eta2)*(eta2)*( - z + eta1)] * (  - 8*vij^(-1) )
       + Log[(z)]*Log[ - ( - z + eta1*eta2)]*Pi^2 * ( 803/108*vij^(-1) )
       + Log[(z)]*Log[ - ( - z + eta1*eta2)]^3 * ( 1067/108*vij^(-1) )
       + Log[(z)]*Log[ - ( - z + eta1*eta2)]^2*Log[( - z^2 + eta1*eta2)] * ( 13/2*vij^(-1) )
       + Log[(z)]*Log[ - ( - z + eta1*eta2)]*Log[( - z^2 + eta1*eta2)]^2 * (  - 27/4*vij^(-1) )
       + Log[(z)]*Log[ - ( - z + eta1*eta2)]*PolyLog[2,(1 - z)] * ( 21/2*vij^(-1) )
       + Log[(z)]*Log[ - ( - z + eta1*eta2)]*PolyLog[2,(1 - eta2)] * ( 41/3*vij^(-1) )
       + Log[(z)]*Log[ - ( - z + eta1*eta2)]*PolyLog[2,(1 - eta1)] * (  - 23/3*vij^(-1) )
       + Log[(z)]*Log[ - ( - z + eta1*eta2)]*PolyLog[2,1/(1- z)*(1 - eta2)] * (  - 7/2*vij^(-1) )
       + Log[(z)]*Log[ - ( - z + eta1*eta2)]*PolyLog[2,1/(1- z)*(1 - eta1)] * ( 61/9*vij^(-1) )
       + Log[(z)]*Log[ - ( - z + eta1*eta2)]*PolyLog[2, - 1/(- z + eta2)/( - z + eta1*eta2)*(eta2)*(1 - z)*(z- eta1)] * ( 5*vij^(-1) )
       + Log[(z)]*Log[ - ( - z + eta1*eta2)]*PolyLog[2, - 1/(- z + eta1)/( - z + eta1*eta2)*(eta1)*(1 - z)*(z- eta2)] * ( 3*vij^(-1) )
       + Log[(z)]*Log[ - ( - z + eta1*eta2)]*PolyLog[2,1/( - z + eta1*eta2)*(eta1)*(eta2)] * (  - 27/2*vij^(-1) )
       + Log[(z)]*Log[ - ( - z + eta1*eta2)]*PolyLog[2,1/(eta1)/(1 - eta2)*( - z + eta1)] * ( 67/6*vij^(-1) )
       + Log[(z)]*Log[ - ( - z + eta1*eta2)]*PolyLog[2,1/(eta2)/(1 - eta1)*( - z + eta2)] * (  - 8*vij^(-1) )
       + Log[(z)]*Log[ - ( - z + eta1*eta2)]*PolyLog[2, - 1/(z)*( - z + eta2)] * (  - 2/3*vij^(-1) )
       + Log[(z)]*Log[ - ( - z + eta1*eta2)]*PolyLog[2, - 1/(z)*( - z + eta1)] * ( 109/6*vij^(-1) )
       + Log[(z)]*Log[ - ( - z + eta1*eta2)]*PolyLog[2, - 1/(z)/( - z + eta2)*(eta2)*( - z + eta1)] * (  - 2*vij^(-1) )
       + Log[(z)]*Log[( - z^2 + eta1*eta2)]*Pi^2 * (  - 7/2*vij^(-1) )
       + Log[(z)]*Log[( - z^2 + eta1*eta2)]*PolyLog[2,(1 - z)]* ( 2*vij^(-1) )
       + Log[(z)]*Log[( - z^2 + eta1*eta2)]*PolyLog[2,(1 - eta2)] * (  - 39/2*vij^(-1) )
       + Log[(z)]*Log[( - z^2 + eta1*eta2)]*PolyLog[2,(1 - eta1)] * ( 2*vij^(-1) )
       + Log[(z)]*Log[( - z^2 + eta1*eta2)]*PolyLog[2,1/(1 - z)*(1 - eta2)] * ( 10*vij^(-1) )
       + Log[(z)]*Log[( - z^2 + eta1*eta2)]*PolyLog[2,1/(1 - z)*(1 - eta1)] * (  - 2*vij^(-1) )
       + Log[(z)]*Log[( - z^2 + eta1*eta2)]*PolyLog[2, - 1/(- z + eta2)/( - z + eta1*eta2)*(eta2)*(1 - z)*(z- eta1)] * ( 45/2*vij^(-1) )
       + Log[(z)]*Log[( - z^2 + eta1*eta2)]*PolyLog[2, - 1/(- z + eta1)/( - z + eta1*eta2)*(eta1)*(1 - z)*(z- eta2)] * (  - vij^(-1) )
       + Log[(z)]*Log[( - z^2 + eta1*eta2)]*PolyLog[2,1/( - z + eta1*eta2)*(eta1)*(eta2)] * ( 31/2*vij^(-1) )
       + Log[(z)]*Log[( - z^2 + eta1*eta2)]*PolyLog[2,1/(eta1)/(1 - eta2)*( - z + eta1)] * (  - 15/2*vij^(-1) )
       + Log[(z)]*Log[( - z^2 + eta1*eta2)]*PolyLog[2,1/(eta2)/(1 - eta1)*( - z + eta2)] * ( 2*vij^(-1) )
       + Log[(z)]*Log[( - z^2 + eta1*eta2)]*PolyLog[2, - 1/(z)*( - z + eta2)] * ( 10*vij^(-1) )
       + Log[(z)]*Log[( - z^2 + eta1*eta2)]*PolyLog[2, - 1/(z)*( - z + eta1)] * (  - 47/2*vij^(-1) )
       + Log[(z)]*Log[( - z^2 + eta1*eta2)]*PolyLog[2, - 1/(z)/( - z + eta2)*(eta2)*( - z + eta1)] * (  - 2*vij^(-1) )
       + Log[(z)]^2*ep^(-2) * ( vij^(-1) )
       + Log[(z)]^2*ep^(-1) * (  - 2 - 7/6*vij^(-1) + 1/2*beI^(-1) + 7/2*beJ^(-1) )
       + Log[(z)]^2*Pi^2 * (  - 3745/648*vij^(-1) )
       + Log[(z)]^2*Log[(1 - z)]^2 * ( 58/9*vij^(-1) )
       + Log[(z)]^2*Log[(1 - z)]*Log[( - z + eta2)] * (  - 35/18*vij^(-1) )
       + Log[(z)]^2*Log[(1 - z)]*Log[( - z + eta1)] * (  - 349/18*vij^(-1) )
       + Log[(z)]^2*Log[(1 - z)]*Log[ - ( - z + eta1*eta2)]* ( 43/2*vij^(-1) )
       + Log[(z)]^2*Log[(1 - z)]*Log[( - z^2 + eta1*eta2)]* ( 3*vij^(-1) )
       + Log[(z)]^2*Log[(1 - z)] * ( 5/4*beJ^(-1) )
       + Log[(z)]^2*Log[(1 - eta2)]*Log[(1 - z)] * (  - 1/2*vij^(-1) )
       + Log[(z)]^2*Log[(1 - eta2)]^2 * ( 31/18*vij^(-1) )
       + Log[(z)]^2*Log[(1 - eta2)]*Log[( - z + eta2)] * ( 421/12*vij^(-1) )
       + Log[(z)]^2*Log[(1 - eta2)]*Log[( - z + eta1)] * (  - 1919/72*vij^(-1) )
       + Log[(z)]^2*Log[(1 - eta2)]*Log[ - ( - z + eta1*eta2)]* ( 89/4*vij^(-1) )
       + Log[(z)]^2*Log[(1 - eta2)]*Log[( - z^2 + eta1*eta2)]* ( 11/4*vij^(-1) )
       + Log[(z)]^2*Log[(1 - eta1)]*Log[(1 - z)] * ( 38/9*vij^(-1) )
       + Log[(z)]^2*Log[(1 - eta1)]*Log[(1 - eta2)] * ( 92/9*vij^(-1) )
       + Log[(z)]^2*Log[(1 - eta1)]^2 * (  - 211/36*vij^(-1) )
       + Log[(z)]^2*Log[(1 - eta1)]*Log[( - z + eta2)] * (  - 127/36*vij^(-1) )
       + Log[(z)]^2*Log[(1 - eta1)]*Log[( - z + eta1)] * ( 947/36*vij^(-1) )
       + Log[(z)]^2*Log[(1 - eta1)]*Log[ - ( - z + eta1*eta2)]* (  - 17/18*vij^(-1) )
       + Log[(z)]^2*Log[(1 + eta1)]*ep^(-1) * (  - 4*vij^(-1) )
       + Log[(z)]^2*Log[(1 + eta1)]*Log[(1 - z)] * (  - 16*vij^(-1) )
       + Log[(z)]^2*Log[(1 + eta1)]*Log[(1 - beI)*(1 + beI)] * ( 8*vij^(-1) )
       + Log[(z)]^2*Log[(1 + eta1)]*Log[ - ( - z + eta1*eta2)]* ( 16*vij^(-1) )
       + Log[(z)]^2*Log[(1 + eta1)] * ( 8 + 20/3*vij^(-1) - beI^(-1) - 11*beJ^(-1) )
       + Log[(z)]^2*Log[(1 - beI)*(1 + beI)]*ep^(-1) * ( - 2*vij^(-1) )
       + Log[(z)]^2*Log[(1 - beI)*(1 + beI)]^2 * ( 2*vij^(-1) )
       + Log[(z)]^2*Log[(1 - beI)*(1 + beI)] * ( 4 + 7/3*vij^(-1) - beI^(-1) - 7*beJ^(-1) )
       + Log[(z)]^2*Log[( - z + eta2)]^2 * (  - 1577/108*vij^(-1))
       + Log[(z)]^2*Log[( - z + eta2)]*Log[ - ( - z + eta1*eta2)] * ( 43/4*vij^(-1) )
       + Log[(z)]^2*Log[( - z + eta2)]*Log[( - z^2 + eta1*eta2)] * (  - 14*vij^(-1) )
       + Log[(z)]^2*Log[( - z + eta1)]*Log[( - z + eta2)] * ( 1585/72*vij^(-1) )
       + Log[(z)]^2*Log[( - z + eta1)]^2 * (  - 35/6*vij^(-1) )
       + Log[(z)]^2*Log[( - z + eta1)]*Log[ - ( - z + eta1*eta2)] * (  - 77/3*vij^(-1) )
       + Log[(z)]^2*Log[( - z + eta1)]*Log[( - z^2 + eta1*eta2)] * (  - 167/144*vij^(-1) )
       + Log[(z)]^2*Log[ - ( - z + eta1*eta2)]^2 * (  - 69/8*vij^(-1) )
       + Log[(z)]^2*Log[ - ( - z + eta1*eta2)]*Log[( - z^2 + eta1*eta2)] * (  - 17/4*vij^(-1) )
       + Log[(z)]^2*Log[ - ( - z + eta1*eta2)] * (  - 3/2*beJ^(-1) )
       + Log[(z)]^2*Log[( - z^2 + eta1*eta2)]^2 * ( 19/2*vij^(-1))
       + Log[(z)]^3*Log[(1 - z)] * ( 137/36*vij^(-1) )
       + Log[(z)]^3*Log[(1 - eta2)] * (  - 131/12*vij^(-1) )
       + Log[(z)]^3*Log[(1 - eta1)] * (  - 251/36*vij^(-1) )
       + Log[(z)]^3*Log[(1 + eta1)] * (  - 4*vij^(-1) )
       + Log[(z)]^3*Log[( - z + eta2)] * ( 71/9*vij^(-1) )
       + Log[(z)]^3*Log[( - z + eta1)] * ( 37/6*vij^(-1) )
       + Log[(z)]^3*Log[ - ( - z + eta1*eta2)] * ( 163/12*vij^(-1) )
       + Log[(z)]^3*Log[( - z^2 + eta1*eta2)] * (  - 35/4*vij^(-1) )
       + Log[(z)]^4 * ( 1/4*vij^(-2) - 1403/1296*vij^(-1) )
       + Log[(z)]^3 * (  - 1 + 1/2*vij^(-1)*beJ^(-1) - 13/6*vij^(-1) - 17/12*beJ^(-1) )
       + Log[(z)]^2*PolyLog[2,(1 - z)] * ( vij^(-2) - 35/18*vij^(-1) )
       + Log[(z)]^2*PolyLog[2,(1 - eta2)] * (  - vij^(-2) - 71/12*vij^(-1) )
       + Log[(z)]^2*PolyLog[2,1/2*(1 - eta1)] * (  - 16*vij^(-1))
       + Log[(z)]^2*PolyLog[2,(1 - eta1)] * ( 11/3*vij^(-1) )
       + Log[(z)]^2*PolyLog[2,1/(1 - z)*(1 - eta2)] * ( 29/6*vij^(-1) )
       + Log[(z)]^2*PolyLog[2,1/(1 - z)*(1 - eta1)] * ( 47/9*vij^(-1) )
       + Log[(z)]^2*PolyLog[2, - 1/(1 + eta1)*(1 - eta1)]* (  - 24*vij^(-1) )
       + Log[(z)]^2*PolyLog[2,1/(1 + eta1)*(1 - eta1)] * ( 8*vij^(-1) )
       + Log[(z)]^2*PolyLog[2, - 1/( - z + eta2)/( - z + eta1*eta2)*(eta2)*(1 - z)*(z - eta1)] * (  - 73/4*vij^(-1) )
       + Log[(z)]^2*PolyLog[2, - 1/( - z + eta1)/( - z + eta1*eta2)*(eta1)*(1 - z)*(z - eta2)] * ( 2*vij^(-1) )
       + Log[(z)]^2*PolyLog[2,1/( - z + eta1*eta2)*(eta1)*(eta2)] * (  - 33/4*vij^(-1) )
       + Log[(z)]^2*PolyLog[2, - 1/2/(eta1)*(1 - eta1)] * ( 16*vij^(-1) )
       + Log[(z)]^2*PolyLog[2, - 1/4/(eta1)*(1 - eta1)^2]* (  - 4*vij^(-1) )
       + Log[(z)]^2*PolyLog[2,1/(eta1)/(1 - eta2)*( - z + eta1)] * ( 259/36*vij^(-1) )
       + Log[(z)]^2*PolyLog[2,1/(eta2)/(1 - z)*( - z + eta2)] * ( 8/9*vij^(-1) )
       + Log[(z)]^2*PolyLog[2,1/(eta2)/(1 - eta1)*( - z + eta2)] * ( 349/18*vij^(-1) )
       + Log[(z)]^2*PolyLog[2, - 1/(z)*( - z + eta2)] * ( vij^(-2) + 527/36*vij^(-1) )
       + Log[(z)]^2*PolyLog[2, - 1/(z)*( - z + eta1)] * ( - vij^(-2) + 1/4*vij^(-1) )
       + Log[(z)]^2*PolyLog[2, - 1/(z)*( - z + eta1*eta2)]* ( vij^(-2) )
       + Log[(z)]^2*PolyLog[2,1/(z)/(1 - eta2)*(eta2)*( - z + eta1)] * (  - 7/12*vij^(-1) )
       + Log[(z)]^2*PolyLog[2, - 1/(z)/( - z + eta2)*(eta2)*( - z + eta1)] * ( 47/4*vij^(-1) )
       + Log[(z)]^2 * ( 10 - 29/6*vij^(-1) - 2*beI^(-1) - 41/6*beJ^(-1) )
       + Log[(z)]*PolyLog[2,(1 - z)] * ( 1/2 + vij^(-1)*beJ^(-1) )
       + Log[(z)]*PolyLog[2,(1 - eta2)] * ( 1/2*vij^(-1)*beJ^(-1) )
       + Log[(z)]*PolyLog[2,(z)] * (  - 1/2 )
       + Log[(z)]*PolyLog[2,1/(1 - z)*(1 - eta2)] * ( 2*vij^(-1) )
       + Log[(z)]*PolyLog[2, - 1/(1 + eta1)*(1 - eta1)] * ( - 16*beJ^(-1) )
       + Log[(z)]*PolyLog[2,1/(1 + eta1)*(1 - eta1)] * (  - 16*beJ^(-1) )
       + Log[(z)]*PolyLog[2, - 1/( - z + eta2)*(1 - eta2)]*ep^(-1) * (  - 6*vij^(-1) )
       + Log[(z)]*PolyLog[2, - 1/( - z + eta2)*(1 - eta2)]* ( 11*vij^(-1) )
       + Log[(z)]*PolyLog[2, - 1/( - z + eta2)*(z)*(1 - eta2)] * ( 19/2*vij^(-1) )
       + Log[(z)]*PolyLog[2, - 1/( - z + eta1)*(1 - eta1)]* ( beI^(-1) )
       + Log[(z)]*PolyLog[2,1/( - z + eta1)*( - z + eta1*eta2)] * ( 1/2*vij^(-1)*beJ^(-1) )
       + Log[(z)]*PolyLog[2,1/( - z + eta1*eta2)*( - z^2 + eta1*eta2)] * ( 1/4*beJ^(-1) )
       + Log[(z)]*PolyLog[2,1/( - z^2 + eta1*eta2)*(eta1)*( - z + eta2)] * ( 5/4*beJ^(-1) )
       + Log[(z)]*PolyLog[2,1/( - z^2 + eta1*eta2)*(eta2)*( - z + eta1)] * (  - 1/4*beJ^(-1) )
       + Log[(z)]*PolyLog[2,1/( - z^2 + eta1*eta2)*(z)*(- z + eta2)] * (  - 1/4*beJ^(-1) )
       + Log[(z)]*PolyLog[2,1/( - z^2 + eta1*eta2)*(z)*(- z + eta1)] * ( 5/4*beJ^(-1) )
       + Log[(z)]*PolyLog[2, - 1/4/(eta1)*(1 - eta1)^2] * ( - 8*beJ^(-1) )
       + Log[(z)]*PolyLog[2,1/(eta1)*(z)] * (  - 2 )
       + Log[(z)]*PolyLog[2,1/(eta1)/(1 - z)*(z)*(1- eta1)] * (  - beI^(-1) )
       + Log[(z)]*PolyLog[2,1/(eta1)/(1 - eta2)*( - z + eta1)]*ep^(-1) * (  - 3*vij^(-1) )
       + Log[(z)]*PolyLog[2,1/(eta1)/(1 - eta2)*( - z + eta1)] * (  - 2*vij^(-1) )
       + Log[(z)]*PolyLog[2, - 1/(eta1)/(1 - eta2)*( - z + eta1*eta2)]*ep^(-1) * ( 3*vij^(-1) )
       + Log[(z)]*PolyLog[2, - 1/(eta1)/(1 - eta2)*( - z + eta1*eta2)] * (  - 11*vij^(-1) )
       + Log[(z)]*PolyLog[2,1/(eta1)/(z - eta2)*(z)*( - z + eta1)]*ep^(-1) * ( 4*vij^(-1) )
       + Log[(z)]*PolyLog[2,1/(eta1)/(z - eta2)*(z)*( - z + eta1)] * (  - 7*vij^(-1) )
       + Log[(z)]*PolyLog[2,1/(eta1)/(eta2)*(z)^2] * ( - 1/2 )
       + Log[(z)]*PolyLog[2,1/(eta1)/(eta2)/(1 - z)*( - z^2 + eta1*eta2)] * (  - 3/2 - 5/4*beJ^(-1) )
       + Log[(z)]*PolyLog[2, - 1/(eta1)/(eta2)/(1 - z)*(z)*( - z + eta1*eta2)]*ep^(-1) * (  - 4*vij^(-1) )
       + Log[(z)]*PolyLog[2, - 1/(eta1)/(eta2)/(1 - z)*(z)*( - z + eta1*eta2)] * ( 3/2 + 7*vij^(-1) + beI^(-1))
       + Log[(z)]*PolyLog[2,1/(eta2)*(z)] * (  - 2 )
       + Log[(z)]*PolyLog[2,1/(eta2)/(1 - z)*(z)*(1- eta2)]*ep^(-1) * ( 6*vij^(-1) )
       + Log[(z)]*PolyLog[2,1/(eta2)/(1 - z)*(z)*(1- eta2)] * ( 1/2*vij^(-1) )
       + Log[(z)]*PolyLog[2,1/(eta2)/(1 - eta1)*( - z + eta2)] * ( 1/2*beI^(-1) )
       + Log[(z)]*PolyLog[2, - 1/(eta2)/(1 - eta1)*( - z + eta1*eta2)] * (  - 1/2*beI^(-1) )
       + Log[(z)]*PolyLog[2,1/(eta2)/( - z + eta1)*( - z + eta1*eta2)] * (  - 1/2*vij^(-1)*beJ^(-1) )
       + Log[(z)]*PolyLog[2, - 1/(eta2)/( - z + eta1)*(z)*( - z + eta2)] * (  - beI^(-1) )
       + Log[(z)]*PolyLog[2, - 1/(z)*( - z + eta2)] * (  - 2 + vij^(-1)*beJ^(-1) )
       + Log[(z)]*PolyLog[2, - 1/(z)*( - z + eta1)] * (  - 2- 1/2*vij^(-1)*beJ^(-1) )
       + Log[(z)]*PolyLog[2, - 1/(z)*( - z + eta1*eta2)]* (  - 1/2 + 1/2*vij^(-1)*beJ^(-1) )
       + Log[(z)]*PolyLog[2,1/(z)*(eta1)*(eta2)] * ( 1/2)
       + Log[(z)]*PolyLog[2,1/(z)/(1 - z)*(z - eta1*eta2)]*ep^(-1) * (  - 4*vij^(-1) )
       + Log[(z)]*PolyLog[2,1/(z)/(1 - z)*(z - eta1*eta2)] * (  - 3/2 + 7*vij^(-1) + beI^(-1) )
       + Log[(z)]*PolyLog[2, - 1/(z)/(1 - z)*(z^2 - eta1*eta2)] * ( 3/2 + 1/4*beJ^(-1) )
       + Log[(z)]*PolyLog[2, - 1/(z)/(1 - eta2)*( - z + eta1*eta2)]*ep^(-1) * ( 3*vij^(-1) )
       + Log[(z)]*PolyLog[2, - 1/(z)/(1 - eta2)*( - z + eta1*eta2)] * (  - 11*vij^(-1) )
       + Log[(z)]*PolyLog[2,1/(z)/(1 - eta2)*(eta2)*( - z + eta1)]*ep^(-1) * (  - 3*vij^(-1) )
       + Log[(z)]*PolyLog[2,1/(z)/(1 - eta2)*(eta2)*( - z + eta1)] * (  - 2*vij^(-1) )
       + Log[(z)]*PolyLog[2, - 1/(z)/(1 - eta1)*( - z + eta1*eta2)] * (  - 1/2*beI^(-1) )
       + Log[(z)]*PolyLog[2,1/(z)/(1 - eta1)*(eta1)*( - z + eta2)] * ( 1/2*beI^(-1) )
       + Log[(z)]*PolyLog[2, - 1/(z)/( - z + eta2)*(eta2)*( - z + eta1)]*ep^(-1) * ( 4*vij^(-1) )
       + Log[(z)]*PolyLog[2, - 1/(z)/( - z + eta2)*(eta2)*( - z + eta1)] * (  - 7*vij^(-1) )
       + Log[(z)]*PolyLog[2,1/(z)/( - z + eta1)*(eta1)*(z - eta2)] * (  - beI^(-1) )
       + Log[(z)]*PolyLog[2,1/(z)/( - z + eta1*eta2)*(- z^2 + eta1*eta2)] * (  - 5/4*beJ^(-1) )
       + Log[(z)]*PolyLog[2,1/(z)/(z)*(z^2 - eta1*eta2)] * ( 3/2 )
       + Log[(z)]*PolyLog[3,(1 - z)] * (  - 55/9*vij^(-1) )
       + Log[(z)]*PolyLog[3,(1 - eta2)] * (  - 1/3*vij^(-1) )
       + Log[(z)]*PolyLog[3,(1 - eta1)] * ( 439/18*vij^(-1) )
       + Log[(z)]*PolyLog[3,(eta1)] * ( 379/18*vij^(-1) )
       + Log[(z)]*PolyLog[3,(z)] * ( 86/9*vij^(-1) )
       + Log[(z)]*PolyLog[3,1/(1 - z)*(1 - eta2)] * (  - 56/3*vij^(-1) )
       + Log[(z)]*PolyLog[3,1/(1 - z)*(1 - eta1)] * ( 28/3*vij^(-1) )
       + Log[(z)]*PolyLog[3, - 1/(1 - z)*(z)] * ( 68/9*vij^(-1) )
       + Log[(z)]*PolyLog[3, - 1/(1 - z)/(z - eta1*eta2)*(z - eta1)*(z - eta2)] * ( 14*vij^(-1) )
       + Log[(z)]*PolyLog[3, - 1/(1 - eta2)/( - z^2 + eta1*eta2)*(eta2)*(1 - z)*(z - eta1)] * (  - 24*vij^(-1) )
       + Log[(z)]*PolyLog[3, - 1/(1 - eta1)*(eta1)] * ( 289/18*vij^(-1) )
       + Log[(z)]*PolyLog[3, - 1/( - z + eta2)*(z)] * (  - 1217/54*vij^(-1) )
       + Log[(z)]*PolyLog[3, - 1/( - z + eta2)/( - z + eta1*eta2)*(eta2)*(1 - z)*(z - eta1)] * (  - 10*vij^(-1) )
       + Log[(z)]*PolyLog[3, - 1/( - z + eta1)*(1 - eta1)]* ( 8*vij^(-1) )
       + Log[(z)]*PolyLog[3, - 1/( - z + eta1)/( - z + eta1*eta2)*(eta1)*(1 - z)*(z - eta2)] * ( 2*vij^(-1) )
       + Log[(z)]*PolyLog[3,1/( - z + eta1*eta2)*( - z + eta2)] * (  - 491/18*vij^(-1) )
       + Log[(z)]*PolyLog[3,1/( - z + eta1*eta2)*( - z + eta1)] * (  - 26*vij^(-1) )
       + Log[(z)]*PolyLog[3,1/( - z + eta1*eta2)*( - z^2 + eta1*eta2)] * (  - 15/2*vij^(-1) )
       + Log[(z)]*PolyLog[3,1/( - z + eta1*eta2)*(eta1)*(- z + eta2)] * (  - 4*vij^(-1) )
       + Log[(z)]*PolyLog[3,1/( - z + eta1*eta2)*(eta2)*(- z + eta1)] * (  - 8*vij^(-1) )
       + Log[(z)]*PolyLog[3,1/( - z^2 + eta1*eta2)*( - z + eta1*eta2)] * ( 25/2*vij^(-1) )
       + Log[(z)]*PolyLog[3,1/( - z^2 + eta1*eta2)*(eta1)*( - z + eta2)] * (  - 6*vij^(-1) )
       + Log[(z)]*PolyLog[3,1/( - z^2 + eta1*eta2)*(eta2)*( - z + eta1)] * ( 12*vij^(-1) )
       + Log[(z)]*PolyLog[3,1/( - z^2 + eta1*eta2)*(z)*(- z + eta1*eta2)] * (  - 2*vij^(-1) )
       + Log[(z)]*PolyLog[3, - 1/(eta1)*(1 - eta1)] * ( 13/3*vij^(-1) )
       + Log[(z)]*PolyLog[3,1/(eta1)/(1 - z)*( - z + eta1)] * ( 14*vij^(-1) )
       + Log[(z)]*PolyLog[3,1/(eta1)/(1 - eta2)*( - z + eta1)] * (  - 98/3*vij^(-1) )
       + Log[(z)]*PolyLog[3,1/(eta1)/(eta2)*(z)^2] * ( - 4*vij^(-1) )
       + Log[(z)]*PolyLog[3, - 1/(eta1)/(eta2)/(1 - z)*(z)*( - z + eta1*eta2)] * (  - 2*vij^(-1) )
       + Log[(z)]*PolyLog[3, - 1/(eta2)*(1 - eta2)] * (  - 2*vij^(-1) )
       + Log[(z)]*PolyLog[3,1/(eta2)*( - z + eta2)] * (  - 89/9*vij^(-1) )
       + Log[(z)]*PolyLog[3,1/(eta2)*(z)] * (  - 272/9*vij^(-1) )
       + Log[(z)]*PolyLog[3,1/(eta2)/(1 - z)*( - z + eta2)] * ( 193/18*vij^(-1) )
       + Log[(z)]*PolyLog[3,1/(eta2)/(1 - z)*(z)*(1- eta2)] * ( 313/18*vij^(-1) )
       + Log[(z)]*PolyLog[3,1/(eta2)/(1 - eta1)*( - z + eta2)] * (  - 467/18*vij^(-1) )
       + Log[(z)]*PolyLog[3, - 1/(eta2)/(1 - eta1)*( - z + eta1*eta2)] * (  - 323/18*vij^(-1) )
       + Log[(z)]*PolyLog[3, - 1/(z)*( - z + eta2)] * (  - 271/54*vij^(-1) )
       + Log[(z)]*PolyLog[3, - 1/(z)*( - z + eta1)] * ( 4*vij^(-1) )
       + Log[(z)]*PolyLog[3, - 1/(z)*( - z + eta1*eta2)]* (  - 12*vij^(-1) )
       + Log[(z)]*PolyLog[3,1/(z)/(1 - z)*(z - eta1*eta2)] * ( 27*vij^(-1) )
       + Log[(z)]*PolyLog[3, - 1/(z)/(1 - eta2)*( - z + eta2)] * ( 301/18*vij^(-1) )
       + Log[(z)]*PolyLog[3, - 1/(z)/(1 - eta1)*( - z + eta1)] * ( 14*vij^(-1) )
       + Log[(z)]*PolyLog[3,1/(z)/(1 - eta1)/(1 - eta2)*( - z + eta1)*( - z + eta2)] * ( 4*vij^(-1) )
       + Log[(z)]*PolyLog[3,1/(z)/( - z + eta1)*(eta1)*(z - eta2)] * ( 2*vij^(-1) )
       + Log[(z)]*Zeta[3] * ( 103/6*vij^(-1) )
       + Log[(z)] * ( 17/3*beJ^(-1) )
       + Log[2]*ep^(-2) * (  - 4 )
       + Log[2]*ep^(-1) * ( 16/3 )
       + Log[2]*Pi^2 * ( 3*vij^(-1) )
       + Log[2]*Log[(1 - eta2)]^2 * ( 11/3*vij^(-1) )
       + Log[2]*Log[(1 - eta2)]*Log[(1 + eta2)] * (  - 32/3*vij^(-1) )
       + Log[2]*Log[(1 + eta1)]*ep^(-1) * ( 16 )
       + Log[2]*Log[(1 + eta1)]^2 * (  - 4 )
       + Log[2]*Log[(1 + eta1)]*Log[(1 - beI)*(1 + beI)]* (  - 32 )
       + Log[2]*Log[(1 + eta1)]*PolyLog[2,(1 - eta2)] * ( 16*vij^(-1) )
       + Log[2]*Log[(1 + eta1)] * (  - 64/3 )
       + Log[2]*Log[(1 - beI)*(1 + beI)]*ep^(-1) * ( 8 )
       + Log[2]*Log[(1 - beI)*(1 + beI)]^2 * (  - 8 )
       + Log[2]*Log[(1 - beI)*(1 + beI)]*PolyLog[2,(1 - z)] * (  - 16*vij^(-1) )
       + Log[2]*Log[(1 - beI)*(1 + beI)]*PolyLog[2,(1 - eta2)] * ( 24*vij^(-1) )
       + Log[2]*Log[(1 - beI)*(1 + beI)]*PolyLog[2, - 1/(z)*( - z + eta2)] * (  - 16*vij^(-1) )
       + Log[2]*Log[(1 - beI)*(1 + beI)]*PolyLog[2, - 1/(z)*( - z + eta1)] * ( 16*vij^(-1) )
       + Log[2]*Log[(1 - beI)*(1 + beI)]*PolyLog[2, - 1/(z)*( - z + eta1*eta2)] * (  - 16*vij^(-1) )
       + Log[2]*Log[(1 - beI)*(1 + beI)] * (  - 32/3 )
       + Log[2]*Log[( - z + eta1)]*Pi^2 * ( 4*vij^(-1) )
       + Log[2]*Log[( - z + eta1)]*Log[( - z + eta2)]^2 * ( 8*vij^(-1) )
       + Log[2]*Log[( - z + eta1)]^2*Log[( - z + eta2)] * (  - 8*vij^(-1) )
       + Log[2]*Log[( - z + eta1)]^3 * ( 4*vij^(-1) )
       + Log[2]*Log[(eta1)]*ep^(-1) * (  - 8 + 4*beI^(-1) - 4*beJ^(-1) )
       + Log[2]*Log[(eta1)]*Pi^2 * (  - 16/3*vij^(-1) )
       + Log[2]*Log[(eta1)]*Log[(1 - z)]*Log[ - ( - z + eta1*eta2)] * ( 16*vij^(-1) )
       + Log[2]*Log[(eta1)]*Log[(1 - eta2)]*Log[(1 - z)] * ( - 16*vij^(-1) )
       + Log[2]*Log[(eta1)]*Log[(1 - eta2)]^2 * (  - 8*vij^(-1) )
       + Log[2]*Log[(eta1)]*Log[(1 - eta2)]*Log[( - z + eta2)]* ( 16*vij^(-1) )
       + Log[2]*Log[(eta1)]*Log[(1 - eta2)]*Log[ - ( - z + eta1*eta2)] * ( 16*vij^(-1) )
       + Log[2]*Log[(eta1)]*Log[(1 - eta1)]^2 * ( 8*vij^(-1) )
       + Log[2]*Log[(eta1)]*Log[(1 - eta1)]*Log[ - ( - z + eta1*eta2)] * (  - 16*vij^(-1) )
       + Log[2]*Log[(eta1)]*Log[(1 - beI)*(1 + beI)] * ( 16 - 8*beI^(-1) + 8*beJ^(-1) )
       + Log[2]*Log[(eta1)]*Log[( - z + eta2)]^2 * (  - 8*vij^(-1) )
       + Log[2]*Log[(eta1)]*Log[( - z + eta2)]*Log[ - ( - z + eta1*eta2)] * (  - 16*vij^(-1) )
       + Log[2]*Log[(eta1)]*Log[( - z + eta1)]*Log[( - z + eta2)] * ( 16*vij^(-1) )
       + Log[2]*Log[(eta1)]*Log[( - z + eta1)]^2 * (  - 8*vij^(-1) )
       + Log[2]*Log[(eta1)]*Log[ - ( - z + eta1*eta2)]^2 * (  - 4*vij^(-1) )
       + Log[2]*Log[(eta1)]^2*Log[(1 - eta2)] * ( 8*vij^(-1) )
       + Log[2]*Log[(eta1)]^2*Log[( - z + eta1)] * ( 8*vij^(-1) )
       + Log[2]*Log[(eta1)]^2*Log[ - ( - z + eta1*eta2)] * (  - 4*vij^(-1) )
       + Log[2]*Log[(eta1)]^3 * ( 68/3*vij^(-1) )
       + Log[2]*Log[(eta1)]^2*Log[(z)] * (  - 40*vij^(-1) )
       + Log[2]*Log[(eta1)]^2 * (  - 2 + beI^(-1) + 2*beJ^(-1) )
       + Log[2]*Log[(eta1)]*Log[(eta2)]*ep^(-1) * ( 8*vij^(-1) )
       + Log[2]*Log[(eta1)]*Log[(eta2)]*Log[(1 - z)] * (  - 16*vij^(-1) )
       + Log[2]*Log[(eta1)]*Log[(eta2)]*Log[(1 - eta2)] * ( - 8*vij^(-1) )
       + Log[2]*Log[(eta1)]*Log[(eta2)]*Log[(1 - eta1)] * ( 16*vij^(-1) )
       + Log[2]*Log[(eta1)]*Log[(eta2)]*Log[(1 - beI)*(1 + beI)] * (  - 16*vij^(-1) )
       + Log[2]*Log[(eta1)]*Log[(eta2)]*Log[( - z + eta2)]* ( 16*vij^(-1) )
       + Log[2]*Log[(eta1)]*Log[(eta2)]*Log[ - ( - z + eta1*eta2)] * ( 12*vij^(-1) )
       + Log[2]*Log[(eta1)]*Log[(eta2)]^2 * (  - 4*vij^(-2) + 8*vij^(-1) )
       + Log[2]*Log[(eta1)]*Log[(eta2)]*Log[(z)] * (  - 20*vij^(-1) )
       + Log[2]*Log[(eta1)]*Log[(eta2)] * (  - 4 - vij^(-1)*beI^(-1) + vij^(-1)*beJ^(-1) + beI^(-1) + 4*beJ^(-1) )
       + Log[2]*Log[(eta1)]*Log[(z)]*Log[(1 - z)] * ( 16*vij^(-1) )
       + Log[2]*Log[(eta1)]*Log[(z)]*Log[(1 - eta2)] * (  - 16*vij^(-1) )
       + Log[2]*Log[(eta1)]*Log[(z)]*Log[( - z + eta1)] * ( - 16*vij^(-1) )
       + Log[2]*Log[(eta1)]*Log[(z)]^2 * ( 32*vij^(-1) )
       + Log[2]*Log[(eta1)]*Log[(z)] * ( 8 - 2*beI^(-1) - 10*beJ^(-1) )
       + Log[2]*Log[(eta1)]*PolyLog[2,(1 - z)] * ( 16*vij^(-1) )
       + Log[2]*Log[(eta1)]*PolyLog[2,1/(1 - z)*(1 - eta2)]* ( 16*vij^(-1) )
       + Log[2]*Log[(eta1)]*PolyLog[2, - 1/(1 - z)*(z - eta1)] * (  - 16*vij^(-1) )
       + Log[2]*Log[(eta1)]*PolyLog[2, - 1/( - z + eta2)/(- z + eta1*eta2)*(eta2)*(1 - z)*(z - eta1)] * (  - 16*vij^(-1) )
       + Log[2]*Log[(eta1)]*PolyLog[2,1/( - z + eta1*eta2)*(eta1)*(eta2)] * (  - 8*vij^(-1) )
       + Log[2]*Log[(eta1)]*PolyLog[2,1/(eta1)/(1 - eta2)*( - z + eta1)] * ( 32*vij^(-1) )
       + Log[2]*Log[(eta1)]*PolyLog[2,1/(eta2)/(1 - eta1)*( - z + eta2)] * ( 16*vij^(-1) )
       + Log[2]*Log[(eta1)]*PolyLog[2, - 1/(z)*( - z + eta2)] * ( 16*vij^(-1) )
       + Log[2]*Log[(eta1)]*PolyLog[2, - 1/(z)*( - z + eta1)] * ( 40*vij^(-1) )
       + Log[2]*Log[(eta1)] * ( 32/3 - 16/3*beI^(-1) + 16/3*beJ^(-1) )
       + Log[2]*Log[(eta2)]*ep^(-2) * (  - 2*vij^(-1) )
       + Log[2]*Log[(eta2)]*ep^(-1) * ( 2/3*vij^(-1) - 4*beJ^(-1))
       + Log[2]*Log[(eta2)]*Pi^2 * ( 2/3*vij^(-1) )
       + Log[2]*Log[(eta2)]*Log[(1 - z)]^2 * (  - 16*vij^(-1) )
       + Log[2]*Log[(eta2)]*Log[(1 - z)]*Log[( - z + eta2)]* ( 16*vij^(-1) )
       + Log[2]*Log[(eta2)]*Log[(1 - z)]*Log[ - ( - z + eta1*eta2)] * ( 16*vij^(-1) )
       + Log[2]*Log[(eta2)]*Log[(1 - eta2)]^2 * (  - 20*vij^(-1))
       + Log[2]*Log[(eta2)]*Log[(1 - eta2)]*Log[ - ( - z + eta1*eta2)] * ( 40*vij^(-1) )
       + Log[2]*Log[(eta2)]*Log[(1 - eta2)] * (  - 22/3*vij^(-1))
       + Log[2]*Log[(eta2)]*Log[(1 + eta1)]^2 * ( 8*vij^(-1) )
       + Log[2]*Log[(eta2)]*Log[(1 + eta1)] * (  - 5/3*vij^(-1) )
       + Log[2]*Log[(eta2)]*Log[(1 - beI)*(1 + beI)]*ep^(-1) * ( 4*vij^(-1) )
       + Log[2]*Log[(eta2)]*Log[(1 - beI)*(1 + beI)]^2* (  - 4*vij^(-1) )
       + Log[2]*Log[(eta2)]*Log[(1 - beI)*(1 + beI)] * ( - 4/3*vij^(-1) + 8*beJ^(-1) )
       + Log[2]*Log[(eta2)]*Log[( - z + eta2)]*Log[ - ( - z + eta1*eta2)] * (  - 16*vij^(-1) )
       + Log[2]*Log[(eta2)]*Log[ - ( - z + eta1*eta2)]^2 * (  - 22*vij^(-1) )
       + Log[2]*Log[(eta2)]^2*ep^(-1) * ( vij^(-2) + vij^(-1) )
       + Log[2]*Log[(eta2)]^2*Log[(1 - z)] * (  - 12*vij^(-1) )
       + Log[2]*Log[(eta2)]^2*Log[(1 + eta1)] * ( 4*vij^(-2) - 4*vij^(-1) )
       + Log[2]*Log[(eta2)]^2*Log[(1 - beI)*(1 + beI)]* (  - 2*vij^(-2) - 2*vij^(-1) )
       + Log[2]*Log[(eta2)]^2*Log[( - z + eta2)] * ( 8*vij^(-1) )
       + Log[2]*Log[(eta2)]^2*Log[ - ( - z + eta1*eta2)] * ( 12*vij^(-1) )
       + Log[2]*Log[(eta2)]^3 * (  - vij^(-2) - 11/3*vij^(-1) )
       + Log[2]*Log[(eta2)]^2*Log[(z)] * ( 4*vij^(-2) - 8*vij^(-1) )
       + Log[2]*Log[(eta2)]^2 * (  - 1 - 4*vij^(-2) + vij^(-1)*beJ^(-1) + 3/2*vij^(-1) + 2*beJ^(-1) )
       + Log[2]*Log[(eta2)]*Log[(z)]*ep^(-1) * (  - 8*vij^(-1) )
       + Log[2]*Log[(eta2)]*Log[(z)]*Log[(1 - beI)*(1 + beI)] * ( 16*vij^(-1) )
       + Log[2]*Log[(eta2)]*Log[(z)]*Log[( - z + eta2)] * ( - 16*vij^(-1) )
       + Log[2]*Log[(eta2)]*Log[(z)]^2 * (  - 2*vij^(-2) + 24*vij^(-1) )
       + Log[2]*Log[(eta2)]*Log[(z)] * ( 8 - 2*vij^(-1)*beJ^(-1) - 4/3*vij^(-1) - 10*beJ^(-1) )
       + Log[2]*Log[(eta2)]*PolyLog[2,(1 - z)] * (  - 4*vij^(-2) + 4*vij^(-1) )
       + Log[2]*Log[(eta2)]*PolyLog[2,(1 - eta2)] * ( 4*vij^(-2))
       + Log[2]*Log[(eta2)]*PolyLog[2,1/2*(1 - eta1)] * (  - 16*vij^(-1) )
       + Log[2]*Log[(eta2)]*PolyLog[2,1/(1 + eta1)*(1 - eta1)] * ( 16*vij^(-1) )
       + Log[2]*Log[(eta2)]*PolyLog[2, - 1/( - z + eta2)/(- z + eta1*eta2)*(eta2)*(1 - z)*(z - eta1)] * (  - 16*vij^(-1) )
       + Log[2]*Log[(eta2)]*PolyLog[2,1/( - z + eta1*eta2)*(eta1)*(eta2)] * (  - 4*vij^(-1) )
       + Log[2]*Log[(eta2)]*PolyLog[2, - 1/4/(eta1)*(1 - eta1)^2] * ( 8*vij^(-1) )
       + Log[2]*Log[(eta2)]*PolyLog[2,1/(eta1)/(1 - eta2)*( - z + eta1)] * ( 8*vij^(-1) )
       + Log[2]*Log[(eta2)]*PolyLog[2,1/(eta2)/(1 - z)*( - z + eta2)] * ( 8*vij^(-1) )
       + Log[2]*Log[(eta2)]*PolyLog[2, - 1/(z)*( - z + eta2)] * (  - 4*vij^(-2) + 4*vij^(-1) )
       + Log[2]*Log[(eta2)]*PolyLog[2, - 1/(z)*( - z + eta1)] * ( 4*vij^(-2) + 4*vij^(-1) )
       + Log[2]*Log[(eta2)]*PolyLog[2, - 1/(z)*( - z + eta1*eta2)] * (  - 4*vij^(-2) )
       + Log[2]*Log[(eta2)] * ( 16/3 + 353/18*vij^(-1) + 16/3*beJ^(-1) )
       + Log[2]*Log[(z)]*ep^(-1) * ( 8*beJ^(-1) )
       + Log[2]*Log[(z)]*Pi^2 * (  - 4*vij^(-1) )
       + Log[2]*Log[(z)]*Log[(1 - z)]^2 * ( 8*vij^(-1) )
       + Log[2]*Log[(z)]*Log[(1 - z)]*Log[( - z + eta2)] * ( - 32*vij^(-1) )
       + Log[2]*Log[(z)]*Log[(1 - z)]*Log[ - ( - z + eta1*eta2)] * (  - 32*vij^(-1) )
       + Log[2]*Log[(z)]*Log[(1 - eta2)]*Log[(1 - z)] * ( 48*vij^(-1) )
       + Log[2]*Log[(z)]*Log[(1 - eta2)]^2 * (  - 8*vij^(-1) )
       + Log[2]*Log[(z)]*Log[(1 - eta2)]*Log[ - ( - z + eta1*eta2)] * (  - 32*vij^(-1) )
       + Log[2]*Log[(z)]*Log[(1 - beI)*(1 + beI)] * (  - 16*beJ^(-1) )
       + Log[2]*Log[(z)]*Log[( - z + eta2)]*Log[ - ( - z + eta1*eta2)] * ( 32*vij^(-1) )
       + Log[2]*Log[(z)]*Log[( - z + eta1)]*Log[( - z + eta2)]* (  - 16*vij^(-1) )
       + Log[2]*Log[(z)]*Log[( - z + eta1)]^2 * ( 4*vij^(-1) )
       + Log[2]*Log[(z)]*Log[ - ( - z + eta1*eta2)]^2 * ( 20*vij^(-1) )
       + Log[2]*Log[(z)]^2*ep^(-1) * ( 4*vij^(-1) )
       + Log[2]*Log[(z)]^2*Log[(1 - z)] * ( 24*vij^(-1) )
       + Log[2]*Log[(z)]^2*Log[(1 - beI)*(1 + beI)] * ( - 8*vij^(-1) )
       + Log[2]*Log[(z)]^2*Log[( - z + eta1)] * ( 12*vij^(-1) )
       + Log[2]*Log[(z)]^2*Log[ - ( - z + eta1*eta2)] * (  - 20*vij^(-1) )
       + Log[2]*Log[(z)]^3 * (  - 12*vij^(-1) )
       + Log[2]*Log[(z)]^2 * (  - 8 + 2/3*vij^(-1) + beI^(-1) + 11*beJ^(-1) )
       + Log[2]*Log[(z)]*PolyLog[2,(1 - z)] * (  - 8*vij^(-1) )
       + Log[2]*Log[(z)]*PolyLog[2, - 1/( - z + eta2)/( - z + eta1*eta2)*(eta2)*(1 - z)*(z - eta1)] * ( 32*vij^(-1) )
       + Log[2]*Log[(z)]*PolyLog[2,1/( - z + eta1*eta2)*(eta1)*(eta2)] * ( 8*vij^(-1) )
       + Log[2]*Log[(z)]*PolyLog[2,1/(eta1)/(1 - eta2)*( - z + eta1)] * (  - 16*vij^(-1) )
       + Log[2]*Log[(z)]*PolyLog[2,1/(eta2)/(1 - z)*(- z + eta2)] * (  - 16*vij^(-1) )
       + Log[2]*Log[(z)]*PolyLog[2, - 1/(z)*( - z + eta2)]* (  - 8*vij^(-1) )
       + Log[2]*Log[(z)]*PolyLog[2, - 1/(z)*( - z + eta1)]* (  - 8*vij^(-1) )
       + Log[2]*Log[(z)] * (  - 32/3*beJ^(-1) )
       + Log[2]^2*ep^(-1) * (  - 8 )
       + Log[2]^2*Pi^2 * ( 1/3*vij^(-2) )
       + Log[2]^2*Log[(1 - eta2)] * ( 5/3*vij^(-1) )
       + Log[2]^2*Log[(1 + eta2)] * ( 16/3*vij^(-1) )
       + Log[2]^2*Log[(1 + eta1)] * ( 4 )
       + Log[2]^2*Log[(1 - beI)*(1 + beI)] * ( 16 )
       + Log[2]^2*Log[(eta2)]*Log[(1 + eta1)] * (  - 8*vij^(-1) )
       + Log[2]^2*Log[(eta2)]^2 * (  - 2*vij^(-2) + 2*vij^(-1) )
       + Log[2]^2*Log[(eta2)] * (  - 17/6*vij^(-1) )
       + Log[2]^3*Log[(eta2)] * ( 8/3*vij^(-1) )
       + Log[2]^4 * (  - 1/3*vij^(-2) )
       + Log[2]^3 * (  - 4/3 - 7/3*vij^(-1) )
       + Log[2]^2*PolyLog[2,(1 - eta2)] * (  - 8*vij^(-1) )
       + Log[2]^2 * (  - 4 )
       + Log[2]*PolyLog[2,(1 - z)]*ep^(-1) * ( 8*vij^(-1) )
       + Log[2]*PolyLog[2,(1 - z)] * ( 4/3*vij^(-1) + 2*beI^(-1) + 2*beJ^(-1) )
       + Log[2]*PolyLog[2,(1 - eta2)]*ep^(-1) * (  - 12*vij^(-1) )
       + Log[2]*PolyLog[2,(1 - eta2)] * (  - 34/3*vij^(-1) )
       + Log[2]*PolyLog[2,(1 - eta1)] * (  - 12*beI^(-1) )
       + Log[2]*PolyLog[2,1/(1 + eta1)*(1 - eta1)] * ( 56/3 )
       + Log[2]*PolyLog[2, - 1/2/(eta1)*(1 - eta1)] * ( 56/3 )
       + Log[2]*PolyLog[2, - 1/(z)*( - z + eta2)]*ep^(-1) * ( 8*vij^(-1) )
       + Log[2]*PolyLog[2, - 1/(z)*( - z + eta2)] * ( 4/3*vij^(-1) - 2*beI^(-1) - 2*beJ^(-1) )
       + Log[2]*PolyLog[2, - 1/(z)*( - z + eta1)]*ep^(-1) * ( - 8*vij^(-1) )
       + Log[2]*PolyLog[2, - 1/(z)*( - z + eta1)] * (  - 4/3*vij^(-1) + 2*beI^(-1) - 2*beJ^(-1) )
       + Log[2]*PolyLog[2, - 1/(z)*( - z + eta1*eta2)]*ep^(-1)* ( 8*vij^(-1) )
       + Log[2]*PolyLog[2, - 1/(z)*( - z + eta1*eta2)] * ( 4/3*vij^(-1) + 2*beI^(-1) - 2*beJ^(-1) )
       + Log[2]*PolyLog[2,1/(z)/(z)*(z^2 - eta1*eta2)]* ( 12*beJ^(-1) )
       + Log[2]*PolyLog[3,(1 - z)] * ( 8*vij^(-1) )
       + Log[2]*PolyLog[3,(1 - eta2)] * (  - 12*vij^(-1) )
       + Log[2]*PolyLog[3, - 1/(1 - z)*(z - eta2)] * (  - 24*vij^(-1) )
       + Log[2]*PolyLog[3, - 1/(1 - z)*(z - eta1)] * ( 16*vij^(-1) )
       + Log[2]*PolyLog[3, - 1/(1 - eta2)*( - z + eta2)] * ( - 48*vij^(-1) )
       + Log[2]*PolyLog[3, - 1/( - z + eta2)*(z)] * (  - 16*vij^(-1) )
       + Log[2]*PolyLog[3, - 1/( - z + eta1)*(z)] * (  - 8*vij^(-1) )
       + Log[2]*PolyLog[3,1/( - z + eta1*eta2)*( - z + eta2)]* (  - 16*vij^(-1) )
       + Log[2]*PolyLog[3,1/( - z + eta1*eta2)*( - z + eta1)]* ( 24*vij^(-1) )
       + Log[2]*PolyLog[3,1/( - z + eta1*eta2)*(eta1)*( - z + eta2)] * ( 16*vij^(-1) )
       + Log[2]*PolyLog[3,1/( - z + eta1*eta2)*(eta2)*( - z + eta1)] * (  - 24*vij^(-1) )
       + Log[2]*PolyLog[3,1/(eta1)*( - z + eta1)] * ( 8*vij^(-1) )
       + Log[2]*PolyLog[3,1/(eta1)/(1 - z)*( - z + eta1)]* (  - 16*vij^(-1) )
       + Log[2]*PolyLog[3,1/(eta1)/(1 - eta2)*( - z + eta1)] * ( 48*vij^(-1) )
       + Log[2]*PolyLog[3, - 1/(eta1)/(eta2)/(1 - z)*(z)*( - z + eta1*eta2)] * ( 16*vij^(-1) )
       + Log[2]*PolyLog[3, - 1/(eta2)*(1 - eta2)] * ( 12*vij^(-1) )
       + Log[2]*PolyLog[3,1/(eta2)*( - z + eta2)] * (  - 8*vij^(-1) )
       + Log[2]*PolyLog[3,1/(eta2)/(1 - z)*( - z + eta2)]* ( 24*vij^(-1) )
       + Log[2]*PolyLog[3, - 1/(z)*(1 - z)] * (  - 8*vij^(-1) )
       + Log[2]*PolyLog[3, - 1/(z)*( - z + eta2)] * ( 24*vij^(-1) )
       + Log[2]*PolyLog[3, - 1/(z)*( - z + eta1*eta2)] * ( 16*vij^(-1) )
       + Log[2]*PolyLog[3,1/(z)*(eta1)*(eta2)] * ( 8*vij^(-1) )
       + Log[2]*PolyLog[3,1/(z)/(1 - z)*(z - eta1*eta2)]* (  - 16*vij^(-1) )
       + Log[2]*PolyLog[3, - 1/(z)/(1 - eta2)*( - z + eta2)] * ( 48*vij^(-1) )
       + Log[2]*PolyLog[3,1/(z)/(1 - eta2)*(eta2)*( - z + eta1)] * (  - 48*vij^(-1) )
       + Log[2]*PolyLog[3, - 1/(z)/( - z + eta2)*(eta2)*( - z + eta1)] * ( 16*vij^(-1) )
       + Log[2]*PolyLog[3,1/(z)/( - z + eta1)*(eta1)*(z- eta2)] * (  - 16*vij^(-1) )
       + Log[2]*Zeta[3] * (  - 7*vij^(-2) - 8*vij^(-1) )
       + Log[2] * ( 434/9 + 2*vij^(-2) )
       + PolyLog[2,(1 - z)]*ep^(-2) * ( 2*vij^(-1) )
       + PolyLog[2,(1 - z)]*ep^(-1) * (  - 7/3*vij^(-1) + beI^(-1) + beJ^(-1) )
       + PolyLog[2,(1 - z)]*Pi^2 * (  - 127/162*vij^(-1) )
       + PolyLog[2,(1 - z)]^2 * ( vij^(-2) - 161/27*vij^(-1) )
       + PolyLog[2,(1 - z)]*PolyLog[2,1/(1 - z)*(1 - eta2)]* (  - 158/9*vij^(-1) )
       + PolyLog[2,(1 - z)]*PolyLog[2,1/(1 - z)*(1 - eta1)]* (  - 35/9*vij^(-1) )
       + PolyLog[2,(1 - z)]*PolyLog[2, - 1/(1 + eta1)*(1 - eta1)] * (  - 16*vij^(-1) )
       + PolyLog[2,(1 - z)]*PolyLog[2,1/(1 + eta1)*(1 - eta1)] * (  - 16*vij^(-1) )
       + PolyLog[2,(1 - z)]*PolyLog[2, - 1/( - z + eta2)/(- z + eta1*eta2)*(eta2)*(1 - z)*(z - eta1)] * ( 11/2*vij^(-1) )
       + PolyLog[2,(1 - z)]*PolyLog[2, - 1/( - z + eta1)/(- z + eta1*eta2)*(eta1)*(1 - z)*(z - eta2)] * ( 4*vij^(-1) )
       + PolyLog[2,(1 - z)]*PolyLog[2,1/( - z + eta1*eta2)*(eta1)*(eta2)] * (  - 95/6*vij^(-1) )
       + PolyLog[2,(1 - z)]*PolyLog[2, - 1/4/(eta1)*(1 - eta1)^2] * (  - 8*vij^(-1) )
       + PolyLog[2,(1 - z)]*PolyLog[2,1/(eta1)/(1 - eta2)*( - z + eta1)] * (  - 43/2*vij^(-1) )
       + PolyLog[2,(1 - z)]*PolyLog[2,1/(eta2)/(1 - z)*(z)*(1 - eta2)] * ( 17/6*vij^(-1) )
       + PolyLog[2,(1 - z)]*PolyLog[2,1/(eta2)/(1 - eta1)*( - z + eta2)] * ( 85/9*vij^(-1) )
       + PolyLog[2,(1 - z)]*PolyLog[2, - 1/(z)*( - z + eta2)] * ( 2*vij^(-2) + 64/9*vij^(-1) )
       + PolyLog[2,(1 - z)]*PolyLog[2, - 1/(z)*( - z + eta1)] * (  - 2*vij^(-2) + 1/6*vij^(-1) )
       + PolyLog[2,(1 - z)]*PolyLog[2, - 1/(z)*( - z + eta1*eta2)] * ( 2*vij^(-2) )
       + PolyLog[2,(1 - z)]*PolyLog[2, - 1/(z)/( - z + eta2)*(eta2)*( - z + eta1)] * (  - 10*vij^(-1) )
       + PolyLog[2,(1 - z)] * (  - 29/3*vij^(-1) - 4*beI^(-1) - 1/3*beJ^(-1) )
       + PolyLog[2,1/2*(1 - eta2)] * (  - 32/3 )
       + PolyLog[2,(1 - eta2)]*ep^(-2) * (  - 3*vij^(-1) )
       + PolyLog[2,(1 - eta2)]*ep^(-1) * ( 2/3*vij^(-1) )
       + PolyLog[2,(1 - eta2)]*Pi^2 * (  - 863/162*vij^(-1) )
       + PolyLog[2,(1 - eta2)]*PolyLog[2,(1 - z)] * (  - 2*vij^(-2) + 17/3*vij^(-1) )
       + PolyLog[2,(1 - eta2)]^2 * ( vij^(-2) + 29/108*vij^(-1) )
       + PolyLog[2,(1 - eta2)]*PolyLog[2,1/(1 - z)*(1 - eta2)] * ( 193/18*vij^(-1) )
       + PolyLog[2,(1 - eta2)]*PolyLog[2,1/(1 - z)*(1 - eta1)] * ( 23/3*vij^(-1) )
       + PolyLog[2,(1 - eta2)]*PolyLog[2, - 1/(1 + eta1)*(1- eta1)] * ( 16*vij^(-1) )
       + PolyLog[2,(1 - eta2)]*PolyLog[2,1/(1 + eta1)*(1 - eta1)] * ( 16*vij^(-1) )
       + PolyLog[2,(1 - eta2)]*PolyLog[2, - 1/( - z + eta2)/( - z + eta1*eta2)*(eta2)*(1 - z)*(z - eta1)] * ( 9/2*vij^(-1) )
       + PolyLog[2,(1 - eta2)]*PolyLog[2, - 1/( - z + eta1)/( - z + eta1*eta2)*(eta1)*(1 - z)*(z - eta2)] * ( - 2*vij^(-1) )
       + PolyLog[2,(1 - eta2)]*PolyLog[2, - 1/4/(eta1)*(1 - eta1)^2] * ( 8*vij^(-1) )
       + PolyLog[2,(1 - eta2)]*PolyLog[2,1/(eta1)/(1 - eta2)*( - z + eta1)] * ( 260/9*vij^(-1) )
       + PolyLog[2,(1 - eta2)]*PolyLog[2,1/(eta2)/(1 - eta1)*( - z + eta2)] * (  - 5/3*vij^(-1) )
       + PolyLog[2,(1 - eta2)]*PolyLog[2, - 1/(z)*( - z + eta2)] * (  - 2*vij^(-2) )
       + PolyLog[2,(1 - eta2)]*PolyLog[2, - 1/(z)*( - z + eta1)] * ( 2*vij^(-2) + 3*vij^(-1) )
       + PolyLog[2,(1 - eta2)]*PolyLog[2, - 1/(z)*( - z + eta1*eta2)] * (  - 2*vij^(-2) )
       + PolyLog[2,(1 - eta2)]*PolyLog[2, - 1/(z)/( - z + eta2)*(eta2)*( - z + eta1)] * ( 33/2*vij^(-1) )
       + PolyLog[2,(1 - eta2)] * ( 27*vij^(-1) )
       + PolyLog[2,1/2*(1 - eta1)]*PolyLog[2, - 1/(z)*( - z + eta1*eta2)] * (  - 32*vij^(-1) )
       + PolyLog[2,(1 - eta1)]*ep^(-1) * (  - 4*beI^(-1) )
       + PolyLog[2,(1 - eta1)]*Pi^2 * ( 277/108*vij^(-1) )
       + PolyLog[2,(1 - eta1)]*PolyLog[2,(1 - z)] * ( 32/3*vij^(-1) )
       + PolyLog[2,(1 - eta1)]^2 * (  - 199/18*vij^(-1) )
       + PolyLog[2,(1 - eta1)]*PolyLog[2,1/(1 - z)*(1 - eta2)] * ( 3*vij^(-1) )
       + PolyLog[2,(1 - eta1)]*PolyLog[2,1/(1 - z)*(1 - eta1)] * ( 41/3*vij^(-1) )
       + PolyLog[2,(1 - eta1)]*PolyLog[2, - 1/( - z + eta2)/( - z + eta1*eta2)*(eta2)*(1 - z)*(z - eta1)] * ( - 8*vij^(-1) )
       + PolyLog[2,(1 - eta1)]*PolyLog[2,1/( - z + eta1*eta2)*(eta1)*(eta2)] * ( 32/3*vij^(-1) )
       + PolyLog[2,(1 - eta1)]*PolyLog[2,1/(eta2)/(1 - eta1)*( - z + eta2)] * (  - 2*vij^(-1) )
       + PolyLog[2,(1 - eta1)]*PolyLog[2, - 1/(z)*( - z + eta2)] * (  - 17*vij^(-1) )
       + PolyLog[2,(1 - eta1)]*PolyLog[2, - 1/(z)*( - z + eta1)] * ( 26/3*vij^(-1) )
       + PolyLog[2,(1 - eta1)]*PolyLog[2, - 1/(z)/( - z + eta2)*(eta2)*( - z + eta1)] * ( 11*vij^(-1) )
       + PolyLog[2,(1 - eta1)] * ( 43/3*beI^(-1) )
       + PolyLog[2,(eta1)]*PolyLog[2,1/(eta2)/(1 - eta1)*( - z + eta2)] * ( 97/9*vij^(-1) )
       + PolyLog[2, - (eta2)] * ( 16/3 - 31/6*vij^(-1) )
       + PolyLog[2,(eta2)]*ep^(-1) * (  - 8/3*vij^(-1) )
       + PolyLog[2,(eta2)]*PolyLog[2,(1 - eta1)] * ( 2*vij^(-1) )
       + PolyLog[2,(eta2)]^2 * ( 1/2*vij^(-2) )
       + PolyLog[2,(eta2)] * (  - 16/3 + 359/18*vij^(-1) )
       + PolyLog[2,(z)]*PolyLog[2,1/(eta2)*(z)] * (  - 55/18*vij^(-1) )
       + PolyLog[2,1/(1 - z)*(1 - eta2)]*Pi^2 * (  - 65/108*vij^(-1) )
       + PolyLog[2,1/(1 - z)*(1 - eta2)]^2 * (  - 61/9*vij^(-1))
       + PolyLog[2,1/(1 - z)*(1 - eta2)]*PolyLog[2, - 1/(- z + eta1)/( - z + eta1*eta2)*(eta1)*(1 - z)*(z- eta2)] * ( 2*vij^(-1) )
       + PolyLog[2,1/(1 - z)*(1 - eta2)]*PolyLog[2,1/(eta1)/(1 - eta2)*( - z + eta1)] * (  - 35/2*vij^(-1) )
       + PolyLog[2,1/(1 - z)*(1 - eta2)]*PolyLog[2,1/(eta2)/(1 - eta1)*( - z + eta2)] * ( 76/9*vij^(-1) )
       + PolyLog[2,1/(1 - z)*(1 - eta2)]*PolyLog[2, - 1/(z)/( - z + eta2)*(eta2)*( - z + eta1)] * (  - 5*vij^(-1) )
       + PolyLog[2,1/(1 - z)*(1 - eta1)]*Pi^2 * (  - 377/108*vij^(-1) )
       + PolyLog[2,1/(1 - z)*(1 - eta1)]*PolyLog[2,1/(1 - z)*(1 - eta2)] * (  - 74/9*vij^(-1) )
       + PolyLog[2,1/(1 - z)*(1 - eta1)]^2 * ( 47/18*vij^(-1) )
       + PolyLog[2,1/(1 - z)*(1 - eta1)]*PolyLog[2, - 1/(- z + eta2)/( - z + eta1*eta2)*(eta2)*(1 - z)*(z- eta1)] * ( 8*vij^(-1) )
       + PolyLog[2,1/(1 - z)*(1 - eta1)]*PolyLog[2,1/(eta1)/(1 - eta2)*( - z + eta1)] * (  - 53/9*vij^(-1) )
       + PolyLog[2,1/(1 - z)*(1 - eta1)]*PolyLog[2,1/(eta2)/(1 - eta1)*( - z + eta2)] * ( 46/9*vij^(-1) )
       + PolyLog[2,1/(1 - z)*(1 - eta1)]*PolyLog[2, - 1/(z)/( - z + eta2)*(eta2)*( - z + eta1)] * (  - 11*vij^(-1) )
       + PolyLog[2, - 1/(1 - eta2)/( - z^2 + eta1*eta2)*(eta2)*(1 - z)*(z - eta1)]*PolyLog[2, - 1/( - z + eta1)/( - z + eta1*eta2)*(eta1)*(1 - z)*(z - eta2)] * ( 8*vij^(-1) )
       + PolyLog[2, - 1/( - z + eta2)*(z)*(1 - eta2)]*PolyLog[2,1/(eta2)/(1 - eta1)*( - z + eta2)] * ( 5*vij^(-1) )
       + PolyLog[2, - 1/( - z + eta2)/( - z + eta1*eta2)*(eta2)*(1 - z)*(z - eta1)]^2 * ( 3*vij^(-1) )
       + PolyLog[2, - 1/( - z + eta1)/( - z + eta1*eta2)*(eta1)*(1 - z)*(z - eta2)]^2 * (  - 5*vij^(-1) )
       + PolyLog[2,1/( - z + eta1*eta2)*(eta1)*(eta2)]*PolyLog[2,1/(1 - z)*(1 - eta2)] * (  - 41/6*vij^(-1) )
       + PolyLog[2,1/( - z + eta1*eta2)*(eta1)*(eta2)]*PolyLog[2,1/(1 - z)*(1 - eta1)] * (  - 148/9*vij^(-1) )
       + PolyLog[2,1/( - z + eta1*eta2)*(eta1)*(eta2)]*PolyLog[2, - 1/( - z + eta2)/( - z + eta1*eta2)*(eta2)*(1 - z)*(z - eta1)] * (  - vij^(-1) )
       + PolyLog[2,1/( - z + eta1*eta2)*(eta1)*(eta2)]*PolyLog[2, - 1/( - z + eta1)/( - z + eta1*eta2)*(eta1)*(1 - z)*(z - eta2)] * (  - 3*vij^(-1) )
       + PolyLog[2,1/( - z + eta1*eta2)*(eta1)*(eta2)]^2* ( 7/4*vij^(-1) )
       + PolyLog[2,1/( - z + eta1*eta2)*(eta1)*(eta2)]*PolyLog[2,1/(eta1)/(1 - eta2)*( - z + eta1)] * (  - 67/6*vij^(-1) )
       + PolyLog[2,1/( - z + eta1*eta2)*(eta1)*(eta2)]*PolyLog[2,1/(eta2)/(1 - eta1)*( - z + eta2)] * (  - 2*vij^(-1) )
       + PolyLog[2,1/( - z + eta1*eta2)*(eta1)*(eta2)]*PolyLog[2, - 1/(z)/( - z + eta2)*(eta2)*( - z + eta1)] * (  - 39/2*vij^(-1) )
       + PolyLog[2,1/( - z + eta1*eta2)*(eta2)*( - z + eta1)]*PolyLog[2,1/( - z^2 + eta1*eta2)*(eta2)*( - z + eta1)] * (  - 23/2*vij^(-1) )
       + PolyLog[2,1/( - z^2 + eta1*eta2)*(eta1)*( - z + eta2)]*PolyLog[2,1/(eta1)/(1 - eta2)*( - z + eta1)]* (  - 7*vij^(-1) )
       + PolyLog[2,1/( - z^2 + eta1*eta2)*(eta2)*( - z + eta1)]*Pi^2 * ( 8/3*vij^(-1) )
       + PolyLog[2, - 1/2/(eta1)*(1 - eta1)]*PolyLog[2, - 1/(z)*( - z + eta1)] * ( 32*vij^(-1) )
       + PolyLog[2,1/(eta1)/(1 - z)*(z)*(1 - eta1)]*PolyLog[2,1/(z)/(1 - eta1)*(eta1)*( - z + eta2)]* (  - 14*vij^(-1) )
       + PolyLog[2,1/(eta1)/(1 - eta2)*( - z + eta1)]*Pi^2* (  - 53/108*vij^(-1) )
       + PolyLog[2,1/(eta1)/(1 - eta2)*( - z + eta1)]*PolyLog[2, - 1/(1 - eta2)/( - z^2 + eta1*eta2)*(eta2)*(1 - z)*(z - eta1)] * (  - 7*vij^(-1) )
       + PolyLog[2,1/(eta1)/(1 - eta2)*( - z + eta1)]^2* ( 247/18*vij^(-1) )
       + PolyLog[2,1/(eta1)/(1 - eta2)*( - z + eta1)]*PolyLog[2, - 1/(eta1)/(eta2)/(1 - z)*(z)*(- z + eta1*eta2)] * ( 9*vij^(-1) )
       + PolyLog[2,1/(eta1)/(1 - eta2)*( - z + eta1)]*PolyLog[2,1/(eta2)/(1 - eta1)*( - z + eta2)] * ( 7/9*vij^(-1) )
       + PolyLog[2,1/(eta1)/(1 - eta2)*( - z + eta1)]*PolyLog[2, - 1/(z)/(1 - eta2)*( - z + eta1*eta2)]* ( 98/9*vij^(-1) )
       + PolyLog[2,1/(eta1)/(1 - eta2)*( - z + eta1)]*PolyLog[2, - 1/(z)/(1 - eta1)/(1 - eta2)*(1 - z)*( - z + eta1*eta2)] * ( 2/3*vij^(-1) )
       + PolyLog[2,1/(eta1)/(1 - eta2)*( - z + eta1)]*PolyLog[2, - 1/(z)/( - z + eta2)*(eta2)*( - z + eta1)] * ( 37/2*vij^(-1) )
       + PolyLog[2,1/(eta1)/(eta2)*(z)^2]*PolyLog[2, - 1/( - z + eta1)/( - z + eta1*eta2)*(eta1)*(1 - z)*(z - eta2)] * (  - 3/2*vij^(-1) )
       + PolyLog[2, - 1/(eta1)/(eta2)/(1 - z)*(z)*( - z + eta1*eta2)]*Pi^2 * (  - 13/12*vij^(-1) )
       + PolyLog[2, - 1/(eta1)/(eta2)/(1 - z)*(z)*( - z + eta1*eta2)]*PolyLog[2, - 1/( - z + eta1)/( - z + eta1*eta2)*(eta1)*(1 - z)*(z - eta2)] * (  - 10*vij^(-1) )
       + PolyLog[2,1/(eta2)/(1 - z)*(z)*(1 - eta2)]*PolyLog[2,1/(z)/(1 - eta2)*(eta2)*( - z + eta1)]* ( 185/18*vij^(-1) )
       + PolyLog[2,1/(eta2)/(1 - eta1)*( - z + eta2)]*Pi^2* (  - 23/12*vij^(-1) )
       + PolyLog[2,1/(eta2)/(1 - eta1)*( - z + eta2)]*PolyLog[2, - 1/( - z + eta2)/( - z + eta1*eta2)*(eta2)*(1 - z)*(z - eta1)] * (  - 8*vij^(-1) )
       + PolyLog[2,1/(eta2)/(1 - eta1)*( - z + eta2)]*PolyLog[2, - 1/(eta1)/(1 - eta2)*( - z + eta1*eta2)]* ( 1/3*vij^(-1) )
       + PolyLog[2,1/(eta2)/(1 - eta1)*( - z + eta2)]^2* (  - 19/9*vij^(-1) )
       + PolyLog[2,1/(eta2)/(1 - eta1)*( - z + eta2)]*PolyLog[2, - 1/(z)/(1 - eta1)*( - z + eta1*eta2)]* ( 6*vij^(-1) )
       + PolyLog[2,1/(eta2)/(1 - eta1)*( - z + eta2)]*PolyLog[2,1/(z)/(1 - eta1)*(eta1)*( - z + eta2)]* ( 133/9*vij^(-1) )
       + PolyLog[2,1/(eta2)/(1 - eta1)*( - z + eta2)]*PolyLog[2, - 1/(z)/( - z + eta2)*(eta2)*( - z + eta1)] * ( 11*vij^(-1) )
       + PolyLog[2, - 1/(z)*( - z + eta2)]*ep^(-2) * ( 2*vij^(-1) )
       + PolyLog[2, - 1/(z)*( - z + eta2)]*ep^(-1) * (  - 7/3*vij^(-1) - beI^(-1) - beJ^(-1) )
       + PolyLog[2, - 1/(z)*( - z + eta2)]*Pi^2 * ( 89/108*vij^(-1) )
       + PolyLog[2, - 1/(z)*( - z + eta2)]*PolyLog[2,1/(1- z)*(1 - eta1)] * ( 142/9*vij^(-1) )
       + PolyLog[2, - 1/(z)*( - z + eta2)]*PolyLog[2, - 1/(1 + eta1)*(1 - eta1)] * (  - 16*vij^(-1) )
       + PolyLog[2, - 1/(z)*( - z + eta2)]*PolyLog[2,1/(1 + eta1)*(1 - eta1)] * (  - 16*vij^(-1) )
       + PolyLog[2, - 1/(z)*( - z + eta2)]*PolyLog[2, - 1/(- z + eta2)/( - z + eta1*eta2)*(eta2)*(1 - z)*(z- eta1)] * ( 7/2*vij^(-1) )
       + PolyLog[2, - 1/(z)*( - z + eta2)]*PolyLog[2, - 1/(- z + eta1)/( - z + eta1*eta2)*(eta1)*(1 - z)*(z- eta2)] * (  - 2*vij^(-1) )
       + PolyLog[2, - 1/(z)*( - z + eta2)]*PolyLog[2,1/( - z + eta1*eta2)*(eta1)*(eta2)] * (  - 20/3*vij^(-1) )
       + PolyLog[2, - 1/(z)*( - z + eta2)]*PolyLog[2, - 1/4/(eta1)*(1 - eta1)^2] * (  - 8*vij^(-1) )
       + PolyLog[2, - 1/(z)*( - z + eta2)]*PolyLog[2,1/(eta1)/(1 - eta2)*( - z + eta1)] * (  - 43/3*vij^(-1) )
       + PolyLog[2, - 1/(z)*( - z + eta2)]*PolyLog[2,1/(eta2)/(1 - z)*( - z + eta2)] * ( 16/9*vij^(-1) )
       + PolyLog[2, - 1/(z)*( - z + eta2)]^2 * ( vij^(-2) + 113/36*vij^(-1) )
       + PolyLog[2, - 1/(z)*( - z + eta2)]*PolyLog[2, - 1/(z)*( - z + eta1*eta2)] * ( 2*vij^(-2) )
       + PolyLog[2, - 1/(z)*( - z + eta2)]*PolyLog[2,1/(z)/(1 - eta2)*(eta2)*( - z + eta1)] * (  - 7/6*vij^(-1))
       + PolyLog[2, - 1/(z)*( - z + eta2)]*PolyLog[2, - 1/(z)/( - z + eta2)*(eta2)*( - z + eta1)] * (  - 5*vij^(-1) )
       + PolyLog[2, - 1/(z)*( - z + eta2)] * (  - 29/3*vij^(-1) + 4*beI^(-1) + 1/3*beJ^(-1) )
       + PolyLog[2, - 1/(z)*( - z + eta1)]*ep^(-2) * (  - 2*vij^(-1) )
       + PolyLog[2, - 1/(z)*( - z + eta1)]*ep^(-1) * ( 7/3*vij^(-1) + beI^(-1) - beJ^(-1) )
       + PolyLog[2, - 1/(z)*( - z + eta1)]*Pi^2 * (  - 136/27*vij^(-1) )
       + PolyLog[2, - 1/(z)*( - z + eta1)]*PolyLog[2,1/(1- z)*(1 - eta2)] * ( 17/6*vij^(-1) )
       + PolyLog[2, - 1/(z)*( - z + eta1)]*PolyLog[2,1/(1- z)*(1 - eta1)] * ( 7/9*vij^(-1) )
       + PolyLog[2, - 1/(z)*( - z + eta1)]*PolyLog[2,1/(1 + eta1)*(1 - eta1)] * ( 32*vij^(-1) )
       + PolyLog[2, - 1/(z)*( - z + eta1)]*PolyLog[2, - 1/(- z + eta2)/( - z + eta1*eta2)*(eta2)*(1 - z)*(z- eta1)] * ( 10*vij^(-1) )
       + PolyLog[2, - 1/(z)*( - z + eta1)]*PolyLog[2, - 1/(- z + eta1)/( - z + eta1*eta2)*(eta1)*(1 - z)*(z- eta2)] * ( 2*vij^(-1) )
       + PolyLog[2, - 1/(z)*( - z + eta1)]*PolyLog[2,1/( - z + eta1*eta2)*(eta1)*(eta2)] * (  - 59/6*vij^(-1) )
       + PolyLog[2, - 1/(z)*( - z + eta1)]*PolyLog[2,1/(eta1)/(1 - eta2)*( - z + eta1)] * ( 133/18*vij^(-1) )
       + PolyLog[2, - 1/(z)*( - z + eta1)]*PolyLog[2,1/(eta2)/(1 - eta1)*( - z + eta2)] * ( 70/9*vij^(-1) )
       + PolyLog[2, - 1/(z)*( - z + eta1)]*PolyLog[2, - 1/(z)*( - z + eta2)] * (  - 2*vij^(-2) + 16*vij^(-1) )
       + PolyLog[2, - 1/(z)*( - z + eta1)]^2 * ( vij^(-2) - 11/4*vij^(-1) )
       + PolyLog[2, - 1/(z)*( - z + eta1)]*PolyLog[2, - 1/(z)*( - z + eta1*eta2)] * (  - 2*vij^(-2) )
       + PolyLog[2, - 1/(z)*( - z + eta1)]*PolyLog[2, - 1/(z)/( - z + eta2)*(eta2)*( - z + eta1)] * ( 25/2*vij^(-1) )
       + PolyLog[2, - 1/(z)*( - z + eta1)] * ( 29/3*vij^(-1) - 4*beI^(-1) + 1/3*beJ^(-1) )
       + PolyLog[2, - 1/(z)*( - z + eta1*eta2)]*ep^(-2) * ( 2*vij^(-1) )
       + PolyLog[2, - 1/(z)*( - z + eta1*eta2)]*ep^(-1) * (  - 7/3*vij^(-1) + beI^(-1) - beJ^(-1) )
       + PolyLog[2, - 1/(z)*( - z + eta1*eta2)]*PolyLog[2, - 1/(1 + eta1)*(1 - eta1)] * (  - 32*vij^(-1) )
       + PolyLog[2, - 1/(z)*( - z + eta1*eta2)]*PolyLog[2,1/(eta1)/(1 - eta2)*( - z + eta1)] * ( 43/9*vij^(-1) )
       + PolyLog[2, - 1/(z)*( - z + eta1*eta2)]^2 * ( vij^(-2))
       + PolyLog[2, - 1/(z)*( - z + eta1*eta2)] * (  - 29/3*vij^(-1) - 4*beI^(-1) + 1/3*beJ^(-1) )
       + PolyLog[2,1/(z)*(eta1)*(eta2)]*Pi^2 * (  - 499/108*vij^(-1) )
       + PolyLog[2,1/(z)/(1 - z)*(z - eta1*eta2)]*Pi^2* ( 17/6*vij^(-1) )
       + PolyLog[2, - 1/(z)/( - z + eta2)*(eta2)*( - z + eta1)]*PolyLog[2, - 1/( - z + eta2)/( - z + eta1*eta2)*(eta2)*(1 - z)*(z - eta1)] * (  - 7*vij^(-1) )
       + PolyLog[2, - 1/(z)/( - z + eta2)*(eta2)*( - z + eta1)]*PolyLog[2, - 1/( - z + eta1)/( - z + eta1*eta2)*(eta1)*(1 - z)*(z - eta2)] * ( vij^(-1) )
       + PolyLog[2, - 1/(z)/( - z + eta2)*(eta2)*( - z + eta1)]^2 * ( 2*vij^(-1) )
       + PolyLog[2,1/(z)/(z)*(z^2 - eta1*eta2)]*ep^(-1)* ( 4*beJ^(-1) )
       + PolyLog[2,1/(z)/(z)*(z^2 - eta1*eta2)]*PolyLog[2,- 1/( - z + eta1)/( - z + eta1*eta2)*(eta1)*(1- z)*(z - eta2)] * ( 3/2*vij^(-1) )
       + PolyLog[2,1/(z)/(z)*(z^2 - eta1*eta2)] * (  - 7*beJ^(-1) )
       + PolyLog[3,(1 - z)]*ep^(-1) * ( 2*vij^(-1) )
       + PolyLog[3,(1 - z)] * (  - 7/3*vij^(-1) + beI^(-1) + 1/2*beJ^(-1) )
       + PolyLog[3,1/2*(1 - eta2)] * ( 10/3*vij^(-1) )
       + PolyLog[3,(1 - eta2)]*ep^(-1) * (  - 3*vij^(-1) )
       + PolyLog[3,(1 - eta2)] * ( 25/6*vij^(-1) )
       + PolyLog[3,1/2*(1 + eta2)] * ( 32/3*vij^(-1) )
       + PolyLog[3,(1 - eta1)] * (  - 4*beI^(-1) )
       + PolyLog[3,(eta1)] * (  - 12 )
       + PolyLog[3, - (eta2)] * (  - 4 + 2*vij^(-2) - 16/3*vij^(-1))
       + PolyLog[3,(eta2)]*ep^(-1) * ( vij^(-2) )
       + PolyLog[3,(eta2)] * (  - 6 - 4*vij^(-2) + 5/2*vij^(-1) )
       + PolyLog[3,(z)] * ( 4 - 1/2*beJ^(-1) )
       + PolyLog[3,1/(1 - z)*(1 - eta2)]*ep^(-1) * ( 6*vij^(-1))
       + PolyLog[3,1/(1 - z)*(1 - eta2)] * ( 5/2*vij^(-1) )
       + PolyLog[3,1/(1 - z)*(1 - eta1)] * (  - beI^(-1) )
       + PolyLog[3, - 1/(1 - z)*(z - eta2)] * ( 23/2*vij^(-1) + beI^(-1) - 3*beJ^(-1) )
       + PolyLog[3, - 1/(1 - z)*(z - eta1)]*ep^(-1) * ( 4*vij^(-1) )
       + PolyLog[3, - 1/(1 - z)*(z - eta1)] * (  - 13/3*vij^(-1) + 5*beJ^(-1) )
       + PolyLog[3, - 2/(1 - eta2)*(eta2)] * ( 22/3*vij^(-1) )
       + PolyLog[3,1/(1 + eta2)] * (  - 32/3*vij^(-1) )
       + PolyLog[3,1/(1 + eta2)*(1 - eta2)] * ( 32/3*vij^(-1) )
       + PolyLog[3, - 1/( - z + eta2)*(1 - eta2)]*ep^(-1) * ( - 6*vij^(-1) )
       + PolyLog[3, - 1/( - z + eta2)*(1 - eta2)] * ( 41/2*vij^(-1) )
       + PolyLog[3,1/( - z + eta2)*( - z + eta1*eta2)]*ep^(-1)* (  - 4*vij^(-1) )
       + PolyLog[3,1/( - z + eta2)*( - z + eta1*eta2)] * ( 13/3*vij^(-1) )
       + PolyLog[3, - 1/( - z + eta2)*(z)*(1 - eta2)]*ep^(-1) * ( 6*vij^(-1) )
       + PolyLog[3, - 1/( - z + eta2)*(z)*(1 - eta2)] * ( - 41/2*vij^(-1) )
       + PolyLog[3, - 1/( - z + eta1)*(1 - eta1)] * ( beI^(-1) )
       + PolyLog[3,1/( - z + eta1)*( - z + eta1*eta2)] * ( 13*vij^(-1) - beI^(-1) )
       + PolyLog[3, - 1/( - z + eta1)*(z)*(1 - eta1)] * ( - beI^(-1) )
       + PolyLog[3,1/( - z + eta1*eta2)*( - z + eta2)] * ( 5*beJ^(-1) )
       + PolyLog[3,1/( - z + eta1*eta2)*( - z + eta1)] * (  - 3*beJ^(-1) )
       + PolyLog[3,1/( - z + eta1*eta2)*( - z^2 + eta1*eta2)]* ( beJ^(-1) )
       + PolyLog[3,1/( - z + eta1*eta2)*(eta1)*( - z + eta2)] * (  - 5*beJ^(-1) )
       + PolyLog[3,1/( - z + eta1*eta2)*(eta2)*( - z + eta1)] * ( 3*beJ^(-1) )
       + PolyLog[3,1/( - z^2 + eta1*eta2)*(eta1)*( - z + eta2)] * ( beJ^(-1) )
       + PolyLog[3,1/( - z^2 + eta1*eta2)*(eta2)*( - z + eta1)] * ( beJ^(-1) )
       + PolyLog[3,1/( - z^2 + eta1*eta2)*(z)*( - z + eta2)]* (  - beJ^(-1) )
       + PolyLog[3,1/( - z^2 + eta1*eta2)*(z)*( - z + eta1)]* (  - beJ^(-1) )
       + PolyLog[3, - 1/(eta1)*(1 - eta1)] * ( 4*beI^(-1) )
       + PolyLog[3,1/(eta1)*( - z + eta1)]*ep^(-1) * ( 2*vij^(-1) )
       + PolyLog[3,1/(eta1)*( - z + eta1)] * (  - 7/3*vij^(-1)- beI^(-1) + 5/2*beJ^(-1) )
       + PolyLog[3,1/(eta1)*(z)] * ( 4 + 3/2*beJ^(-1) )
       + PolyLog[3,1/(eta1)/(1 - z)*( - z + eta1)]*ep^(-1)* (  - 4*vij^(-1) )
       + PolyLog[3,1/(eta1)/(1 - z)*( - z + eta1)] * ( 13/3*vij^(-1) - 5*beJ^(-1) )
       + PolyLog[3,1/(eta1)/(1 - z)*(z)*(1 - eta1)]* ( beI^(-1) )
       + PolyLog[3,1/(eta1)/(1 - eta2)*( - z + eta1)]*ep^(-1) * ( 6*vij^(-1) )
       + PolyLog[3,1/(eta1)/(1 - eta2)*( - z + eta1)] * ( 4*vij^(-1) )
       + PolyLog[3, - 1/(eta1)/(1 - eta2)*( - z + eta1*eta2)]*ep^(-1) * (  - 6*vij^(-1) )
       + PolyLog[3, - 1/(eta1)/(1 - eta2)*( - z + eta1*eta2)] * ( 22*vij^(-1) )
       + PolyLog[3,1/(eta1)/( - z + eta2)*( - z + eta1*eta2)]*ep^(-1) * ( 4*vij^(-1) )
       + PolyLog[3,1/(eta1)/( - z + eta2)*( - z + eta1*eta2)] * (  - 13/3*vij^(-1) )
       + PolyLog[3,1/(eta1)/(z - eta2)*(z)*( - z + eta1)]*ep^(-1) * (  - 4*vij^(-1) )
       + PolyLog[3,1/(eta1)/(z - eta2)*(z)*( - z + eta1)] * ( 7*vij^(-1) )
       + PolyLog[3,1/(eta1)/(eta2)*( - z + eta1*eta2)]*ep^(-1) * (  - 2*vij^(-1) )
       + PolyLog[3,1/(eta1)/(eta2)*( - z + eta1*eta2)]* ( 7/3*vij^(-1) - beI^(-1) + beJ^(-1) )
       + PolyLog[3,1/(eta1)/(eta2)*( - z^2 + eta1*eta2)]* ( 3 - 4*beJ^(-1) )
       + PolyLog[3,1/(eta1)/(eta2)*(z)^2] * (  - 1 )
       + PolyLog[3,1/(eta1)/(eta2)/(1 - z)*( - z^2 + eta1*eta2)] * ( beJ^(-1) )
       + PolyLog[3, - 1/(eta1)/(eta2)/(1 - z)*(z)*( - z + eta1*eta2)]*ep^(-1) * ( 4*vij^(-1) )
       + PolyLog[3, - 1/(eta1)/(eta2)/(1 - z)*(z)*( - z + eta1*eta2)] * (  - 7*vij^(-1) - beI^(-1) )
       + PolyLog[3, - 1/(eta2)*(1 - eta2)]*ep^(-1) * ( 3*vij^(-1) )
       + PolyLog[3, - 1/(eta2)*(1 - eta2)] * ( 5/6*vij^(-1) )
       + PolyLog[3,1/(eta2)*( - z + eta2)]*ep^(-1) * (  - 2*vij^(-1) )
       + PolyLog[3,1/(eta2)*( - z + eta2)] * ( 7/3*vij^(-1) + beI^(-1) - 1/2*beJ^(-1) )
       + PolyLog[3,1/(eta2)*(z)] * ( 4 - 3/2*beJ^(-1) )
       + PolyLog[3,1/(eta2)/(1 - z)*( - z + eta2)] * (  - 23/2*vij^(-1) - beI^(-1) + 3*beJ^(-1) )
       + PolyLog[3,1/(eta2)/(1 - z)*(z)*(1 - eta2)]*ep^(-1) * (  - 6*vij^(-1) )
       + PolyLog[3,1/(eta2)/(1 - z)*(z)*(1 - eta2)]* (  - 5/2*vij^(-1) )
       + PolyLog[3,1/(eta2)/(1 - eta1)*( - z + eta2)] * ( - beI^(-1) )
       + PolyLog[3, - 1/(eta2)/(1 - eta1)*( - z + eta1*eta2)] * ( beI^(-1) )
       + PolyLog[3,1/(eta2)/( - z + eta1)*( - z + eta1*eta2)] * (  - 13*vij^(-1) + beI^(-1) )
       + PolyLog[3, - 1/(eta2)/( - z + eta1)*(z)*( - z + eta2)] * ( beI^(-1) )
       + PolyLog[3, - 1/(z)*(1 - z)]*ep^(-1) * (  - 2*vij^(-1))
       + PolyLog[3, - 1/(z)*(1 - z)] * ( 7/3*vij^(-1) - beI^(-1) - 3/2*beJ^(-1) )
       + PolyLog[3, - 1/(z)*( - z + eta2)]*ep^(-1) * ( 2*vij^(-1) )
       + PolyLog[3, - 1/(z)*( - z + eta2)] * (  - 7/3*vij^(-1)- beI^(-1) - 5/2*beJ^(-1) )
       + PolyLog[3, - 1/(z)*( - z + eta1)]*ep^(-1) * (  - 2*vij^(-1) )
       + PolyLog[3, - 1/(z)*( - z + eta1)] * ( 7/3*vij^(-1) + beI^(-1) + 1/2*beJ^(-1) )
       + PolyLog[3, - 1/(z)*( - z + eta1*eta2)]*ep^(-1) * ( 2*vij^(-1) )
       + PolyLog[3, - 1/(z)*( - z + eta1*eta2)] * (  - 7/3*vij^(-1) + beI^(-1) - beJ^(-1) )
       + PolyLog[3,1/(z)*(eta1)*(eta2)] * ( 4 )
       + PolyLog[3,1/(z)/(1 - z)*(z - eta1*eta2)]*ep^(-1)* (  - 4*vij^(-1) )
       + PolyLog[3,1/(z)/(1 - z)*(z - eta1*eta2)] * ( 7*vij^(-1) + beI^(-1) )
       + PolyLog[3, - 1/(z)/(1 - z)*(z^2 - eta1*eta2)]* (  - beJ^(-1) )
       + PolyLog[3, - 1/(z)/(1 - eta2)*( - z + eta1*eta2)]*ep^(-1) * ( 6*vij^(-1) )
       + PolyLog[3, - 1/(z)/(1 - eta2)*( - z + eta1*eta2)]* (  - 22*vij^(-1) )
       + PolyLog[3,1/(z)/(1 - eta2)*(eta2)*( - z + eta1)]*ep^(-1) * (  - 6*vij^(-1) )
       + PolyLog[3,1/(z)/(1 - eta2)*(eta2)*( - z + eta1)] * (  - 4*vij^(-1) )
       + PolyLog[3, - 1/(z)/(1 - eta1)*( - z + eta1*eta2)]* (  - beI^(-1) )
       + PolyLog[3,1/(z)/(1 - eta1)*(eta1)*( - z + eta2)] * ( beI^(-1) )
       + PolyLog[3, - 1/(z)/( - z + eta2)*(eta2)*( - z + eta1)]*ep^(-1) * ( 4*vij^(-1) )
       + PolyLog[3, - 1/(z)/( - z + eta2)*(eta2)*( - z + eta1)] * (  - 7*vij^(-1) )
       + PolyLog[3,1/(z)/( - z + eta1)*(eta1)*(z - eta2)] * (  - beI^(-1) )
       + PolyLog[3,1/(z)/( - z + eta1*eta2)*( - z^2 + eta1*eta2)] * (  - beJ^(-1) )
       + PolyLog[3,1/(z)/(z)*(z^2 - eta1*eta2)] * ( 3 + 4*beJ^(-1) )
       + PolyLog[4,1/2] * (  - 8*vij^(-2) )
       + PolyLog[4,(1 - eta2)] * (  - 4*vij^(-2) )
       + PolyLog[4, - (eta2)] * ( vij^(-2) - vij^(-1) )
       + PolyLog[4,(eta2)] * ( 3*vij^(-2) - vij^(-1) )
       + PolyLog[4, - 1/(1 - eta2)*(eta2)] * ( 4*vij^(-2) )
       + PolyLog[4,1/( - z + eta1)*( - z + eta1*eta2)] * (  - 16/3*vij^(-1) )
       + PolyLog[4,1/( - z^2 + eta1*eta2)*( - z + eta1*eta2)]* ( 9*vij^(-1) )
       + PolyLog[4, - 1/(eta2)*(1 - eta2)] * (  - 56/9*vij^(-1))
       + PolyLog[4,1/(eta2)/( - z + eta1)*( - z + eta1*eta2)] * ( 10*vij^(-1) )
       + PolyLog[4,1/(z)/( - z + eta1*eta2)*( - z^2 + eta1*eta2)] * ( 9*vij^(-1) )
       + Li22[(1 - z),1/(1 - z)] * ( 92/27*vij^(-1) )
       + Li22[(1 - z),1/(1 - z)*(1 - eta2)] * ( 67/18*vij^(-1) )
       + Li22[(1 - eta2),1/(1 - eta2)*(1 - z)] * (  - 5/6*vij^(-1) )
       + Li22[(eta1),1/(eta1)] * ( 32/9*vij^(-1) )
       + Li22[(eta1),1/(eta1)/(eta2)*(z)] * (  - 1/3*vij^(-1) )
       + Li22[(eta1),1/(z)*(eta2)] * (  - 2/3*vij^(-1) )
       + Li22[(eta2),1/(eta2)] * ( 7/27*vij^(-1) )
       + Li22[(eta2),-1] * ( 2*vij^(-2) )
       + Li22[(z),1/(z)*(eta2)] * ( 3*vij^(-1) )
       + Li22[(z),1/(z)/(z)*(eta1)*(eta2)] * ( 3*vij^(-1) )
       + Li22[1/(1 - z)*(1 - eta2),1/(1 - eta2)*(1 - z)] * (  - 4/3*vij^(-1) )
       + Li22[ - 1/(1 - z)*(z - eta2),1/( - z + eta2)*(eta2)*(1 - z)] * (  - 13/9*vij^(-1) )
       + Li22[ - 1/(1 - z)*(z - eta2), - 1/(z^2 - eta1*eta2)*(z)*(1 - z)] * ( vij^(-1) )
       + Li22[ - 1/(1 - z)*(z - eta2),1/(z)/(1 - eta1)*(eta1)*(1 - z)] * ( 4*vij^(-1) )
       + Li22[ - 1/(1 - z)*(z - eta1),1/( - z + eta1)*(eta1)*(1 - z)] * (  - 4*vij^(-1) )
       + Li22[ - 1/(1 - z)*(z - eta1), - 1/(z - eta1)*(1 - z)] * ( 34/9*vij^(-1) )
       + Li22[ - 1/(1 - z)*(z - eta1),1/(eta2)/( - z + eta1)*(z)*(1 - eta2)] * (  - 10/3*vij^(-1) )
       + Li22[ - 1/(1 - z)*(z - eta1),1/(z)/(1 - eta2)*(eta2)*(1 - z)] * (  - 4*vij^(-1) )
       + Li22[ - 1/(1 - eta2)/( - z^2 + eta1*eta2)*( - z + eta2)*( - z + eta1*eta2), - 1/( - z + eta1*eta2)*(eta1)*(1 - eta2)] * ( 6*vij^(-1) )
       + Li22[ - 1/(1 - eta2)/( - z^2 + eta1*eta2)*( - z + eta2)*( - z + eta1*eta2), - 1/( - z + eta1*eta2)*(z)*(1 - eta2)] * (  - 6*vij^(-1) )
       + Li22[ - 1/(1 - eta2)/( - z^2 + eta1*eta2)*(eta2)*(1 - z)*(z - eta1),1/(1 - z)*(1 - eta2)] * (  - 3/2*vij^(-1) )
       + Li22[ - 1/(1 - eta2)/( - z^2 + eta1*eta2)*(eta2)*(1 - z)*(z - eta1),1/(eta2)/(1 - z)*(z)*(1- eta2)] * ( 3/2*vij^(-1) )
       + Li22[1/( - z^2 + eta1*eta2)*(eta2)*( - z + eta1),1/(1 - eta2)*(1 - z)] * ( 7/2*vij^(-1) )
       + Li22[1/( - z^2 + eta1*eta2)*(eta2)*( - z + eta1),1/(eta2)*(z)] * (  - 3*vij^(-1) )
       + Li22[1/( - z^2 + eta1*eta2)*(z)*( - z + eta1),1/(z)*(eta2)] * ( 3*vij^(-1) )
       + Li22[1/( - z^2 + eta1*eta2)*(z)*( - z + eta1),1/(z)/(1 - eta2)*(eta2)*(1 - z)] * (  - 7/2*vij^(-1))
       + Li22[1/(eta1)*( - z + eta1),1/( - z + eta1)*(eta1)] * (  - 2/3*vij^(-1) )
       + Li22[1/(eta1)*( - z + eta1),1/( - z^2 + eta1*eta2)*(eta1)*(eta2)] * (  - 2*vij^(-1) )
       + Li22[1/(eta1)*( - z + eta1),1/(eta2)/( - z + eta1)*( - z^2 + eta1*eta2)] * ( 2*vij^(-1) )
       + Li22[1/(eta1)*(z),1/(1 - z)*(1 - eta1)] * ( 3*vij^(-1) )
       + Li22[1/(eta1)*(z),1/(z)*(eta1)] * (  - 4*vij^(-1) )
       + Li22[1/(eta1)/(1 - z)*( - z + eta1),1/( - z + eta1)*(eta1)*(1 - eta2)] * ( 8/3*vij^(-1) )
       + Li22[1/(eta1)/(1 - z)*(z)*(1 - eta1),1/(z)*(eta1)] * ( 3*vij^(-1) )
       + Li22[1/(eta1)/(1 - z)*(z)*(1 - eta1),1/(z)/(1 - eta1)*(eta1)*(1 - z)] * (  - 17/3*vij^(-1) )
       + Li22[1/(eta1)/(1 - eta2)*( - z + eta1),1/( - z + eta1)*(eta1)*(1 - eta2)] * (  - 143/18*vij^(-1) )
       + Li22[1/(eta1)/(1 - eta2)*( - z + eta1),1/( - z^2 + eta1*eta2)*(eta1)*(eta2)*(1 - z)] * (  - 7/2*vij^(-1) )
       + Li22[ - 1/(eta1)/(1 - eta2)*( - z + eta1*eta2),- 1/(1 - z)/( - z + eta1*eta2)*(z)*(1 - eta1)*(1 - eta2)] * (  - 5/3*vij^(-1) )
       + Li22[ - 1/(eta1)/(1 - eta2)*( - z + eta1*eta2),- 1/( - z + eta1*eta2)*(eta1)*(1 - eta2)] * ( 1/9*vij^(-1) )
       + Li22[ - 1/(eta1)/(1 - eta2)*( - z + eta1*eta2),- 1/( - z + eta1*eta2)*(z)*(1 - eta2)] * ( 6*vij^(-1))
       + Li22[ - 1/(eta1)/(1 - eta2)*( - z + eta1*eta2),1/(z)/(1 - eta1)*(eta1)*(1 - z)] * ( 3*vij^(-1) )
       + Li22[1/(eta1)/(eta2)*(z)^2,1/(z)*(eta1)*(eta2)] * ( vij^(-1) )
       + Li22[1/(eta1)/(eta2)/(1 - z)*( - z^2 + eta1*eta2), - 1/(1 - eta2)/( - z^2 + eta1*eta2)*(eta2)*(1 - z)*(z - eta1)] * ( 9/2*vij^(-1) )
       + Li22[ - 1/(eta1)/(eta2)/(1 - z)*(z)*( - z + eta1*eta2),1/(z - eta1*eta2)*(z)*(1 - z)] * (  - 2*vij^(-1) )
       + Li22[ - 1/(eta1)/(eta2)/(1 - z)*(z)*( - z + eta1*eta2),1/(z)/(1 - eta2)*(eta2)*(1 - z)]* (  - 7*vij^(-1) )
       + Li22[ - 1/(eta1)/(eta2)/(1 - z)*(z)*( - z + eta1*eta2), - 1/(z)/( - z + eta1*eta2)*(eta1)*(eta2)*(1 - z)] * ( 9*vij^(-1) )
       + Li22[1/(eta2)*( - z + eta2),1/(1 - z)] * (  - 82/9*vij^(-1) )
       + Li22[1/(eta2)*( - z + eta2),1/(1 - eta1)] * ( 2*vij^(-1) )
       + Li22[1/(eta2)*( - z + eta2),1/( - z + eta2)*(eta2)] * ( 17/18*vij^(-1) )
       + Li22[1/(eta2)*( - z + eta2),1/( - z + eta2)*(eta2)*(1 - z)] * ( 41/18*vij^(-1) )
       + Li22[1/(eta2)*( - z + eta2),1/( - z + eta2)*(eta2)*(1 - eta1)] * (  - 2*vij^(-1) )
       + Li22[1/(eta2)*( - z + eta2),1/( - z^2 + eta1*eta2)*(eta1)*(eta2)] * ( 2*vij^(-1) )
       + Li22[1/(eta2)*( - z + eta2),1/(eta1)/( - z + eta2)*( - z^2 + eta1*eta2)] * (  - 2*vij^(-1) )
       + Li22[1/(eta2)*(z),(eta2)] * (  - 3*vij^(-1) )
       + Li22[1/(eta2)*(z),1/(z)*(eta1)*(eta2)] * ( - 5/3*vij^(-1) )
       + Li22[1/(eta2)*(z),1/(z)*(eta2)] * (  - 80/9*vij^(-1) )
       + Li22[1/(eta2)*(z), - 1/(z)/(1 - eta1)*(- z + eta1*eta2)] * ( 10/3*vij^(-1) )
       + Li22[1/(eta2)/(1 - z)*( - z + eta2),(1 - z)]* ( 41/18*vij^(-1) )
       + Li22[1/(eta2)/(1 - z)*( - z + eta2),1/( - z + eta2)*(eta2)*(1 - z)] * ( 17/9*vij^(-1) )
       + Li22[1/(eta2)/(1 - z)*( - z + eta2),1/( - z^2 + eta1*eta2)*(eta1)*(eta2)*(1 - z)] * (  - vij^(-1) )
       + Li22[1/(eta2)/(1 - z)*(z)*(1 - eta2),1/(1- eta2)*(1 - z)] * ( 13/3*vij^(-1) )
       + Li22[1/(eta2)/(1 - z)*(z)*(1 - eta2),1/(z)/(1 - eta2)*(eta2)*(1 - z)] * ( 11/9*vij^(-1) )
       + Li22[1/(eta2)/(1 - z)*(z)*(1 - eta2), - 1/(z)/(1 - eta1)/(1 - eta2)*(1 - z)*( - z + eta1*eta2)] * (  - 16/3*vij^(-1) )
       + Li22[1/(eta2)/(1 - eta1)*( - z + eta2),1/(1- z)*(1 - eta1)] * ( 2/3*vij^(-1) )
       + Li22[1/(eta2)/(1 - eta1)*( - z + eta2),1/( - z + eta2)*(eta2)*(1 - eta1)] * (  - 4/9*vij^(-1) )
       + Li22[ - 1/(eta2)/(1 - eta1)*( - z + eta1*eta2),- 1/(1 - z)/( - z + eta1*eta2)*(z)*(1 - eta1)*(1 - eta2)] * (  - vij^(-1) )
       + Li22[ - 1/(eta2)/(1 - eta1)*( - z + eta1*eta2),- 1/( - z + eta1*eta2)*(z)*(1 - eta1)] * (  - vij^(-1) )
       + Li22[ - 1/(eta2)/(1 - eta1)*( - z + eta1*eta2),1/(z)*(eta2)] * ( 5*vij^(-1) )
       + Li22[ - 1/(eta2)/(1 - eta1)*( - z + eta1*eta2),1/(z)/(1 - eta2)*(eta2)*(1 - z)] * (  - 7/3*vij^(-1) )
       + Li22[ - 1/(z)*( - z + eta1*eta2),1/(1 - eta1)]* (  - 2*vij^(-1) )
       + Li22[ - 1/(z)*( - z + eta1*eta2), - 1/( - z + eta1*eta2)*(z)] * (  - 2/3*vij^(-1) )
       + Li22[ - 1/(z)*( - z + eta1*eta2),1/(z - eta1*eta2)*(z)*(1 - z)] * ( 4*vij^(-1) )
       + Li22[1/(z)/(1 - z)*(z - eta1*eta2),1/(1 - eta2)*(1 - z)] * ( 7*vij^(-1) )
       + Li22[1/(z)/(1 - z)*(z - eta1*eta2),1/(z - eta1*eta2)*(z)*(1 - z)] * (  - 7*vij^(-1) )
       + Li22[ - 1/(z)/(1 - z)*(z^2 - eta1*eta2), - 1/(1 - eta2)/( - z^2 + eta1*eta2)*(eta2)*(1 - z)*(z - eta1)] * (  - 9/2*vij^(-1) )
       + Li22[ - 1/(z)/(1 - eta2)*( - z + eta1*eta2), - 1/( - z + eta1*eta2)*(z)*(1 - eta2)] * (  - 6*vij^(-1))
       + Li22[1/(z)/(1 - eta2)*(eta2)*( - z + eta1),1/( - z + eta1)*(eta1)*(1 - eta2)] * ( 6*vij^(-1) )
       + Li22[1/(z)/(1 - eta2)*(eta2)*( - z + eta1), - 1/(z^2 - eta1*eta2)*(z)*(1 - z)] * ( 7/2*vij^(-1) )
       + Li22[1/(z)/(1 - eta2)*(eta2)*( - z + eta1),1/(eta2)/( - z + eta1)*(z)*(1 - eta2)] * ( 79/18*vij^(-1) )
       + Li22[ - 1/(z)/(1 - eta1)*( - z + eta1*eta2), - 1/(1 - z)/( - z + eta1*eta2)*(z)*(1 - eta1)*(1- eta2)] * ( 8/3*vij^(-1) )
       + Li22[1/(z)/(1 - eta1)*(eta1)*( - z + eta2),1/(eta1)/(eta2)*(z)] * (  - 2/3*vij^(-1) )
       + Li22[ - 1/(z)/(1 - eta1)/(1 - eta2)*(1 - z)*( - z + eta1*eta2),1/(1 - z)*(1 - eta2)] * (  - 6*vij^(-1) )
       + Li22[1/(z)/(1 - eta1)/(1 - eta2)*( - z + eta1)*( - z + eta2),1/( - z + eta2)*(eta2)*(1 - eta1)] * ( 2/3*vij^(-1) )
       + Li22[1/(z)/(1 - eta1)/(1 - eta2)*( - z + eta1)*( - z + eta2),1/( - z + eta1)*(eta1)*(1 - eta2)] * (  - 14/3*vij^(-1) )
       + Li22[1/(z)/(1 - eta1)/(1 - eta2)*( - z + eta1)*( - z + eta2),1/( - z + eta1)/( - z + eta2)*(z)*(1 - eta1)*(1 - eta2)] * (  - 2/9*vij^(-1) )
       + Li22[1/(z)/(1 - eta1)/(1 - eta2)*( - z + eta1)*( - z + eta2),1/(eta2)/( - z + eta1)*(z)*(1 - eta2)] * ( 4*vij^(-1) )
       + Zeta[3]*ep^(-1) * (  - vij^(-2) )
       + Zeta[3] * ( 11/2*vij^(-2) - 47/6*vij^(-1) + 1/2*beJ^(-1) )
       - 796/27)


==> anc/SSqqGPL <==
(*

Poles and !!!part!!! of the finite contribution known in terms of GPL
for the double massive soft integral: quark case

Lab frame input:

    be_I - velocity of the parton I
    be_J - velocity of the parton J
    cTh  - cos of the (I,J) angle in the lab frame

Symbols substitutions:
{
  eta1 -> -((-1 + beI)/(1 + beI)),
  eta2 -> -((-1 + vij)/(1 + vij)),
  z    -> Sqrt[-((-1 + beI^2)*(-1 + beJ^2)*(-1 + vij^2))]/((1 + beI)*(1 + beJ)*(1 + vij)),
  vij  -> Sqrt[1 - ((1 - beI^2)*(1 - beJ^2))/(1 - beI*beJ*cTh)^2]
}

Prefactor -Nep^2/(4*Emax^(4ep)) is not included

*)


( + ep^(-2) * (  - 1/3 )
       + ep^(-1) * ( 37/18 )
       + Pi^2*ep^(-1) * ( 1/9*vij^(-1) )
       + Pi^2 * (  - 5/36 - 193/216*vij^(-1) )
       + Log[(1 - eta2)]*Pi^2 * (  - 2/9*vij^(-1) )
       + Log[(1 - eta2)]^3 * (  - 2/9*vij^(-1) )
       + Log[(1 - eta2)]*Log[(1 + eta2)]^2 * ( 4/3*vij^(-1) )
       + Log[(1 + eta2)]*Pi^2 * (  - 2/9*vij^(-1) )
       + Log[(1 + eta2)]*PolyLog[2,(eta2)] * (  - 8/3*vij^(-1) )
       + Log[(1 + eta1)]*ep^(-1) * ( 4/3 )
       + Log[(1 + eta1)]^2 * (  - 8/3 )
       + Log[(1 + eta1)]*Log[(1 - beI)*(1 + beI)] * (  - 8/3 )
       + Log[(1 + eta1)]*PolyLog[2,(1 - z)] * (  - 8/3*vij^(-1) )
       + Log[(1 + eta1)]*PolyLog[2,(1 - eta2)] * ( 4*vij^(-1) )
       + Log[(1 + eta1)]*PolyLog[2, - 1/(z)*( - z + eta2)]* (  - 8/3*vij^(-1) )
       + Log[(1 + eta1)]*PolyLog[2, - 1/(z)*( - z + eta1)]* ( 8/3*vij^(-1) )
       + Log[(1 + eta1)]*PolyLog[2, - 1/(z)*( - z + eta1*eta2)] * (  - 8/3*vij^(-1) )
       + Log[(1 + eta1)] * (  - 20/3 )
       + Log[(1 - beI)*(1 + beI)]*ep^(-1) * ( 2/3 )
       + Log[(1 - beI)*(1 + beI)]*Pi^2 * (  - 2/9*vij^(-1) )
       + Log[(1 - beI)*(1 + beI)]^2 * (  - 2/3 )
       + Log[(1 - beI)*(1 + beI)]*PolyLog[2,(1 - z)] * ( - 4/3*vij^(-1) )
       + Log[(1 - beI)*(1 + beI)]*PolyLog[2,(1 - eta2)]* ( 8/3*vij^(-1) )
       + Log[(1 - beI)*(1 + beI)]*PolyLog[2,(eta2)] * ( 4/3*vij^(-1) )
       + Log[(1 - beI)*(1 + beI)]*PolyLog[2, - 1/(z)*( - z + eta2)] * (  - 4/3*vij^(-1) )
       + Log[(1 - beI)*(1 + beI)]*PolyLog[2, - 1/(z)*( - z + eta1)] * ( 4/3*vij^(-1) )
       + Log[(1 - beI)*(1 + beI)]*PolyLog[2, - 1/(z)*( - z + eta1*eta2)] * (  - 4/3*vij^(-1) )
       + Log[(1 - beI)*(1 + beI)] * (  - 37/9 )
       + Log[(eta1)]*ep^(-1) * (  - 2/3 + 1/3*beI^(-1) - 1/3*beJ^(-1) )
       + Log[(eta1)]*Log[(1 + eta1)] * ( 8/3 - 4/3*beI^(-1) + 4/3*beJ^(-1) )
       + Log[(eta1)]*Log[(1 - beI)*(1 + beI)] * ( 4/3 - 2/3*beI^(-1) + 2/3*beJ^(-1) )
       + Log[(eta1)]^2*Log[(1 - z)] * (  - 2/3*vij^(-1) )
       + Log[(eta1)]^2*Log[( - z + eta2)] * (  - 1/3*vij^(-1) )
       + Log[(eta1)]^2*Log[(eta2)] * ( 1/3*vij^(-1) )
       + Log[(eta1)]^2 * (  - 1 + 1/2*beI^(-1) - 1/2*beJ^(-1) )
       + Log[(eta1)]*Log[(eta2)]^2 * ( 1/3*vij^(-1) )
       + Log[(eta1)]*Log[(eta2)]*Log[(z)] * (  - 8/3*vij^(-1))
       + Log[(eta1)]*Log[(z)]^2 * ( 7/3*vij^(-1) )
       + Log[(eta1)]*PolyLog[2,(1 - z)] * ( 2/3*vij^(-1) )
       + Log[(eta1)]*PolyLog[2,(1 - eta2)] * (  - 2*vij^(-1) )
       + Log[(eta1)]*PolyLog[2,(z)] * (  - 2*vij^(-1) )
       + Log[(eta1)]*PolyLog[2, - 1/(1 - z)*(z - eta1)] * ( - 2/3*vij^(-1) )
       + Log[(eta1)]*PolyLog[2,1/( - z + eta2)*( - z + eta1*eta2)] * ( 2/3*vij^(-1) )
       + Log[(eta1)]*PolyLog[2, - 1/(eta1)/(1 - eta2)*(- z + eta1*eta2)] * (  - 2*vij^(-1) )
       + Log[(eta1)]*PolyLog[2, - 1/(eta2)/( - z + eta1)*(z)*( - z + eta2)] * ( 2*vij^(-1) )
       + Log[(eta1)]*PolyLog[2, - 1/(z)*( - z + eta2)] * ( 8/3*vij^(-1) )
       + Log[(eta1)]*PolyLog[2,1/(z)/(1 - z)*(z - eta1*eta2)] * ( 2*vij^(-1) )
       + Log[(eta1)]*PolyLog[2, - 1/(z)/(1 - eta2)*( - z + eta1*eta2)] * (  - 2*vij^(-1) )
       + Log[(eta1)] * ( 10/3 - 2*beI^(-1) + 4/3*beJ^(-1) )
       + Log[(eta2)]*ep^(-2) * (  - 1/6*vij^(-1) )
       + Log[(eta2)]*ep^(-1) * ( 37/36*vij^(-1) - 1/3*beJ^(-1) )
       + Log[(eta2)]*Pi^2 * (  - 2/9*vij^(-1) )
       + Log[(eta2)]*Log[(1 - eta2)]*ep^(-1) * (  - 2/3*vij^(-1))
       + Log[(eta2)]*Log[(1 - eta2)]^2 * ( 2/3*vij^(-1) )
       + Log[(eta2)]*Log[(1 - eta2)]*Log[(1 + eta2)] * (  - 8/3*vij^(-1) )
       + Log[(eta2)]*Log[(1 - eta2)]*Log[(1 - beI)*(1 + beI)] * ( 4/3*vij^(-1) )
       + Log[(eta2)]*Log[(1 - eta2)] * (  - 1/3 + 95/18*vij^(-1))
       + Log[(eta2)]*Log[(1 + eta1)]*ep^(-1) * ( 2/3*vij^(-1) )
       + Log[(eta2)]*Log[(1 + eta1)]^2 * (  - 4/3*vij^(-1) )
       + Log[(eta2)]*Log[(1 + eta1)]*Log[(1 - beI)*(1 + beI)] * (  - 4/3*vij^(-1) )
       + Log[(eta2)]*Log[(1 + eta1)] * (  - 2*vij^(-1) + 4/3*beJ^(-1) )
       + Log[(eta2)]*Log[(1 - beI)*(1 + beI)]*ep^(-1) * ( 1/3*vij^(-1) )
       + Log[(eta2)]*Log[(1 - beI)*(1 + beI)]^2 * (  - 1/3*vij^(-1) )
       + Log[(eta2)]*Log[(1 - beI)*(1 + beI)] * (  - 37/18*vij^(-1) + 2/3*beJ^(-1) )
       + Log[(eta2)]^2*ep^(-1) * ( 1/6*vij^(-1) )
       + Log[(eta2)]^2*Log[(1 - eta2)] * ( 2/3*vij^(-1) )
       + Log[(eta2)]^2*Log[(1 + eta1)] * (  - 1/3*vij^(-1) )
       + Log[(eta2)]^2*Log[(1 - beI)*(1 + beI)] * (  - 1/3*vij^(-1) )
       + Log[(eta2)]^3 * (  - 4/9*vij^(-1) )
       + Log[(eta2)]^2*Log[(z)] * (  - 1/3*vij^(-1) )
       + Log[(eta2)]^2 * (  - 43/36*vij^(-1) + 1/6*beJ^(-1) )
       + Log[(eta2)]*Log[(z)]*ep^(-1) * (  - 2/3*vij^(-1) )
       + Log[(eta2)]*Log[(z)]*Log[(1 + eta1)] * ( 8/3*vij^(-1))
       + Log[(eta2)]*Log[(z)]*Log[(1 - beI)*(1 + beI)]* ( 4/3*vij^(-1) )
       + Log[(eta2)]*Log[(z)]^2 * ( 4/3*vij^(-1) )
       + Log[(eta2)]*Log[(z)] * ( 2*vij^(-1) - 4/3*beJ^(-1) )
       + Log[(eta2)]*PolyLog[2,(eta2)] * ( 4/3*vij^(-1) )
       + Log[(eta2)]*PolyLog[2, - 1/( - z + eta1)*(z)*(1- eta1)] * ( 2*vij^(-1) )
       + Log[(eta2)]*PolyLog[2,1/(eta1)/(1 - z)*(z)*(1 - eta1)] * ( 2*vij^(-1) )
       + Log[(eta2)]*PolyLog[2, - 1/(eta2)/(1 - z)/(z- eta1)*( - z + eta2)*( - z + eta1*eta2)] * ( 2*vij^(-1))
       + Log[(eta2)] * (  - 431/108*vij^(-1) + 4/3*beJ^(-1) )
       + Log[(z)]*ep^(-1) * ( 2/3*beJ^(-1) )
       + Log[(z)]*Pi^2 * ( 1/3*vij^(-1) )
       + Log[(z)]*Log[(1 + eta1)] * (  - 8/3*beJ^(-1) )
       + Log[(z)]*Log[(1 - beI)*(1 + beI)] * (  - 4/3*beJ^(-1) )
       + Log[(z)]^2*ep^(-1) * ( 1/3*vij^(-1) )
       + Log[(z)]^2*Log[(1 + eta1)] * (  - 4/3*vij^(-1) )
       + Log[(z)]^2*Log[(1 - beI)*(1 + beI)] * (  - 2/3*vij^(-1) )
       + Log[(z)]^2*Log[( - z + eta1)] * (  - vij^(-1) )
       + Log[(z)]^3 * (  - 2/3*vij^(-1) )
       + Log[(z)]^2 * (  - vij^(-1) + 5/3*beJ^(-1) )
       + Log[(z)]*PolyLog[2, - 1/( - z + eta2)*(1 - eta2)]* (  - 2*vij^(-1) )
       + Log[(z)]*PolyLog[2, - 1/( - z + eta2)*(z)*(1 - eta2)] * (  - 2*vij^(-1) )
       + Log[(z)]*PolyLog[2, - 1/(eta1)/(1 - eta2)*( - z + eta1*eta2)] * ( 2*vij^(-1) )
       + Log[(z)]*PolyLog[2, - 1/(eta1)/(eta2)/(1 - z)*(z)*( - z + eta1*eta2)] * (  - 2*vij^(-1) )
       + Log[(z)]*PolyLog[2, - 1/(eta2)/( - z + eta1)*(z)*( - z + eta2)] * (  - 2*vij^(-1) )
       + Log[(z)]*PolyLog[2,1/(z)/(1 - z)*(z - eta1*eta2)] * (  - 2*vij^(-1) )
       + Log[(z)]*PolyLog[2, - 1/(z)/(1 - eta2)*( - z + eta1*eta2)] * ( 2*vij^(-1) )
       + Log[(z)]*PolyLog[2,1/(z)/( - z + eta1)*(eta1)*(z - eta2)] * (  - 2*vij^(-1) )
       + Log[(z)] * (  - 8/3*beJ^(-1) )
       + Log[2]*ep^(-1) * (  - 8/3 )
       + Log[2]*Pi^2 * ( 2/3*vij^(-1) )
       + Log[2]*Log[(1 - eta2)]^2 * ( 2/3*vij^(-1) )
       + Log[2]*Log[(1 - eta2)]*Log[(1 + eta2)] * (  - 8/3*vij^(-1) )
       + Log[2]*Log[(1 + eta1)] * ( 32/3 )
       + Log[2]*Log[(1 - beI)*(1 + beI)] * ( 16/3 )
       + Log[2]*Log[(eta1)] * (  - 16/3 + 8/3*beI^(-1) - 8/3*beJ^(-1) )
       + Log[2]*Log[(eta2)]*ep^(-1) * (  - 4/3*vij^(-1) )
       + Log[2]*Log[(eta2)]*Log[(1 - eta2)] * (  - 4/3*vij^(-1) )
       + Log[2]*Log[(eta2)]*Log[(1 + eta1)] * ( 16/3*vij^(-1) )
       + Log[2]*Log[(eta2)]*Log[(1 - beI)*(1 + beI)] * ( 8/3*vij^(-1) )
       + Log[2]*Log[(eta2)]^2 * ( vij^(-1) )
       + Log[2]*Log[(eta2)]*Log[(z)] * (  - 16/3*vij^(-1) )
       + Log[2]*Log[(eta2)] * ( 1/3 + 113/18*vij^(-1) - 8/3*beJ^(-1) )
       + Log[2]*Log[(z)]^2 * ( 8/3*vij^(-1) )
       + Log[2]*Log[(z)] * ( 16/3*beJ^(-1) )
       + Log[2]^2*Log[(1 - eta2)] * ( 2/3*vij^(-1) )
       + Log[2]^2*Log[(1 + eta2)] * ( 4/3*vij^(-1) )
       + Log[2]^2*Log[(eta2)] * (  - 10/3*vij^(-1) )
       + Log[2]^3 * (  - 2/3*vij^(-1) )
       + Log[2]^2 * (  - 8 )
       + Log[2]*PolyLog[2,(1 - z)] * ( 16/3*vij^(-1) )
       + Log[2]*PolyLog[2,(1 - eta2)] * (  - 28/3*vij^(-1) )
       + Log[2]*PolyLog[2, - 1/(z)*( - z + eta2)] * ( 16/3*vij^(-1) )
       + Log[2]*PolyLog[2, - 1/(z)*( - z + eta1)] * (  - 16/3*vij^(-1) )
       + Log[2]*PolyLog[2, - 1/(z)*( - z + eta1*eta2)] * ( 16/3*vij^(-1) )
       + Log[2] * ( 140/9 )
       + PolyLog[2,(1 - z)]*ep^(-1) * ( 2/3*vij^(-1) )
       + PolyLog[2,(1 - z)] * (  - 2*vij^(-1) + 2/3*beJ^(-1) )
       + PolyLog[2,1/2*(1 - eta2)] * (  - 2/3 )
       + PolyLog[2,(1 - eta2)]*ep^(-1) * (  - 4/3*vij^(-1) )
       + PolyLog[2,(1 - eta2)] * ( 14/3*vij^(-1) )
       + PolyLog[2,(1 - eta1)] * (  - 2/3*beI^(-1) )
       + PolyLog[2, - (eta2)] * ( 1/3 - 1/6*vij^(-1) )
       + PolyLog[2,(eta2)]*ep^(-1) * (  - 2/3*vij^(-1) )
       + PolyLog[2,(eta2)] * (  - 1/3 + 95/18*vij^(-1) )
       + PolyLog[2, - 1/(z)*( - z + eta2)]*ep^(-1) * ( 2/3*vij^(-1) )
       + PolyLog[2, - 1/(z)*( - z + eta2)] * (  - 2*vij^(-1) - 2/3*beJ^(-1) )
       + PolyLog[2, - 1/(z)*( - z + eta1)]*ep^(-1) * (  - 2/3*vij^(-1) )
       + PolyLog[2, - 1/(z)*( - z + eta1)] * ( 2*vij^(-1) - 2/3*beJ^(-1) )
       + PolyLog[2, - 1/(z)*( - z + eta1*eta2)]*ep^(-1) * ( 2/3*vij^(-1) )
       + PolyLog[2, - 1/(z)*( - z + eta1*eta2)] * (  - 2*vij^(-1) - 2/3*beJ^(-1) )
       + PolyLog[2,1/(z)/(z)*(z^2 - eta1*eta2)] * ( 2*beJ^(-1) )
       + PolyLog[3,(1 - z)] * ( 2/3*vij^(-1) )
       + PolyLog[3,1/2*(1 - eta2)] * ( 4/3*vij^(-1) )
       + PolyLog[3,(1 - eta2)] * (  - 4/3*vij^(-1) )
       + PolyLog[3,1/2*(1 + eta2)] * ( 8/3*vij^(-1) )
       + PolyLog[3, - (eta2)] * (  - 4/3*vij^(-1) )
       + PolyLog[3, - 1/(1 - z)*(z - eta2)] * (  - 2*vij^(-1) )
       + PolyLog[3, - 1/(1 - z)*(z - eta1)] * ( 2/3*vij^(-1) )
       + PolyLog[3, - 2/(1 - eta2)*(eta2)] * ( 4/3*vij^(-1) )
       + PolyLog[3,1/(1 + eta2)] * (  - 8/3*vij^(-1) )
       + PolyLog[3,1/(1 + eta2)*(1 - eta2)] * ( 8/3*vij^(-1) )
       + PolyLog[3, - 1/( - z + eta2)*(1 - eta2)] * (  - 4*vij^(-1) )
       + PolyLog[3,1/( - z + eta2)*( - z + eta1*eta2)] * (  - 2/3*vij^(-1) )
       + PolyLog[3, - 1/( - z + eta2)*(z)*(1 - eta2)] * ( 4*vij^(-1) )
       + PolyLog[3,1/( - z + eta1)*( - z + eta1*eta2)] * (  - 2*vij^(-1) )
       + PolyLog[3,1/(eta1)*( - z + eta1)] * (  - 4/3*vij^(-1))
       + PolyLog[3,1/(eta1)*(z)] * (  - 2*vij^(-1) )
       + PolyLog[3,1/(eta1)/(1 - z)*( - z + eta1)] * (  - 2/3*vij^(-1) )
       + PolyLog[3, - 1/(eta1)/(1 - eta2)*( - z + eta1*eta2)] * (  - 4*vij^(-1) )
       + PolyLog[3,1/(eta1)/( - z + eta2)*( - z + eta1*eta2)] * ( 2/3*vij^(-1) )
       + PolyLog[3,1/(eta1)/(eta2)*( - z + eta1*eta2)]* (  - 2/3*vij^(-1) )
       + PolyLog[3, - 1/(eta1)/(eta2)/(1 - z)*(z)*( - z + eta1*eta2)] * ( 2*vij^(-1) )
       + PolyLog[3, - 1/(eta2)*(1 - eta2)] * ( 4/3*vij^(-1) )
       + PolyLog[3,1/(eta2)*( - z + eta2)] * (  - 2/3*vij^(-1))
       + PolyLog[3,1/(eta2)/(1 - z)*( - z + eta2)] * ( 2*vij^(-1) )
       + PolyLog[3,1/(eta2)/( - z + eta1)*( - z + eta1*eta2)] * ( 2*vij^(-1) )
       + PolyLog[3, - 1/(eta2)/( - z + eta1)*(z)*( - z + eta2)] * ( 2*vij^(-1) )
       + PolyLog[3, - 1/(z)*(1 - z)] * (  - 2/3*vij^(-1) )
       + PolyLog[3, - 1/(z)*( - z + eta2)] * ( 2/3*vij^(-1) )
       + PolyLog[3, - 1/(z)*( - z + eta1)] * (  - 8/3*vij^(-1))
       + PolyLog[3, - 1/(z)*( - z + eta1*eta2)] * ( 2/3*vij^(-1) )
       + PolyLog[3,1/(z)/(1 - z)*(z - eta1*eta2)] * (  - 2*vij^(-1) )
       + PolyLog[3, - 1/(z)/(1 - eta2)*( - z + eta1*eta2)]* ( 4*vij^(-1) )
       + PolyLog[3,1/(z)/( - z + eta1)*(eta1)*(z - eta2)] * (  - 2*vij^(-1) )
       + Zeta[3] * ( 2/3*vij^(-1) )
       - 293/54)

